Time-Aligned Multichannel Coherence Estimation under Intermittent Observations

Time misalignment and intermittent readout can bias multichannel dependence estimates by mixing timing error with missing data. Time-Aligned Multichannel Coherence Estimation (TAMCE) reports a causal network coherence statistic G together with an explicit observation-support state Q using normalized recursive channel states, independent timing calibration, and confidence-weighted correlation. A non-saturated benchmark with 16 independent seeds compares coincidence, zero filling, pairwise-complete correlation, causal hold-last completion, non-causal interpolation, diagonal intermittent-observation Kalman filtering, and TAMCE. At channel-correlated missingness 0.60, TAMCE obtains AUC 0.749 and latent-target RMSE 0.554, versus 0.723 and 0.713 for aligned zero filling and 0.826 and 0.418 for Kalman filtering. The TAMCE-zero-fill AUC difference is not statistically significant (p = 0.087). Same-record statistic ablations and selective risk-coverage tests show that Q is useful for abstention but carries essentially the same availability information as direct mask-derived pair support. Heavy-tail and drift stresses do not reverse the Kalman fidelity advantage. TAMCE is therefore supported as a model-light coherence-and-provenance interface for online monitoring and data-quality logic, not as a universally superior estimator.

==> scripts/auger_open_data_controlled_dropout.py <==
#!/usr/bin/env python3
"""Controlled-dropout adapter for Pierre Auger Observatory Open Data.

This script does NOT download the dataset. Give it a directory, a JSON file, or a ZIP
containing official Auger pseudo-raw event JSON files. It extracts three FADC PMT traces
from selected surface-detector stations, treats each PMT trace as a channel, and compares
coherence estimates after controlled missingness injection against the complete measured
trace reference.

The adapter is deliberately separate from the synthetic TAMCE benchmark. It provides a
reproducible external-validation route without claiming Auger endorsement.

Official release documentation states that station objects contain pmt1/pmt2/pmt3 FADC
traces of 768 bins with 25 ns per bin. See docs/OPEN_DATA_VALIDATION_PROTOCOL.md.
"""
from __future__ import annotations
import argparse, io, json, zipfile
from pathlib import Path
import numpy as np
import pandas as pd

# Import the audited implementation from the package.
import sys
HERE=Path(__file__).resolve().parent
sys.path.insert(0,str(HERE))
import tamce_v3_simulation as sim
import run_v7_major_revision as v

DEFAULT_PARAMS=dict(v.PARAMS)


def iter_json_objects(path: Path):
    if path.is_dir():
        for p in sorted(path.rglob('*.json')):
            try:
                yield p.name, json.loads(p.read_text(encoding='utf-8'))
            except Exception as exc:
                print(f'warning: skipped {p}: {exc}', file=sys.stderr)
    elif path.suffix.lower()=='.zip':
        with zipfile.ZipFile(path) as z:
            for name in sorted(z.namelist()):
                if not name.lower().endswith('.json'): continue
                try:
                    with z.open(name) as fh:
                        yield Path(name).name, json.load(io.TextIOWrapper(fh,encoding='utf-8'))
                except Exception as exc:
                    print(f'warning: skipped {name}: {exc}', file=sys.stderr)
    else:
        yield path.name, json.loads(path.read_text(encoding='utf-8'))


def extract_station_channels(obj, selected_only=True, max_stations=6, min_signal_bins=24):
    """Return stacked PMT traces and station metadata.

    Each station contributes pmt1,pmt2,pmt3 if present and finite. The analysis window is
    cropped to the union of station signalStartBin..signalStopBin plus a small margin, then
    padded/truncated to a common length. Channels are robustly baseline-centered/scaled.
    """
    stations=obj.get('stations') or []
    keep=[]
    for st in stations:
        if selected_only and int(st.get('isSelected',1))!=1: continue
        pmts=[]
        for k in ('pmt1','pmt2','pmt3'):
            a=np.asarray(st.get(k,[]),dtype=float)
            if a.ndim==1 and a.size>=min_signal_bins and np.isfinite(a).sum()>=min_signal_bins:
                pmts.append((k,a))
        if pmts: keep.append((st,pmts))
    # favor large-signal stations, then cap count to keep channel count controlled
    keep.sort(key=lambda t: float(t[0].get('signal',0) or 0), reverse=True)
    keep=keep[:max_stations]
    if not keep: return None,None

    # Global crop across selected stations; traces are 768 bins in official files.
    starts=[]; stops=[]
    for st,_ in keep:
        s=int(st.get('signalStartBin',0) or 0); e=int(st.get('signalStopBin',0) or 0)
        if e>s: starts.append(s); stops.append(e)
    nmax=max(len(a) for _,pmts in keep for _,a in pmts)
    if starts:
        lo=max(0,min(starts)-24); hi=min(nmax,max(stops)+48)
    else:
        lo=0; hi=nmax
    if hi-lo<96:
        mid=(lo+hi)//2; lo=max(0,mid-64); hi=min(nmax,lo+128)
    traces=[]; meta=[]
    for st,pmts in keep:
        for k,a in pmts:
            x=a[lo:hi].astype(float)
            # Robust baseline from first 20% of retained bins.
            nb=max(8,min(48,max(8,len(x)//5)))
            base=np.median(x[:nb]); mad=np.median(np.abs(x[:nb]-base)); scale=1.4826*mad
            if not np.isfinite(scale) or scale<1e-6:
                scale=np.std(x[:nb])
            if not np.isfinite(scale) or scale<1e-6: scale=1.0
            x=(x-base)/scale
            traces.append(x)
            meta.append({'station_id':st.get('id'),'station_name':st.get('name'),'pmt':k,
                         'sat':st.get('sat'),'signal':st.get('signal'),'crop_lo':lo,'crop_hi':hi})
    # equal length by construction; require at least 3 channels
    if len(traces)<3: return None,None
    return np.vstack(traces),meta


def mask_iid(shape,p,rng):
    return (rng.random(shape)>=p).astype(float)


def mask_burst(shape,p,rng,mean_gap=10):
    # reuse audited Markov generator channel-wise
    N,T=shape
    return sim.markov_mask(N,T,p,rng,mean_gap=mean_gap)


def mask_signal_dependent(X,p,rng):
    return sim.signal_dependent_mask(X,p,rng)


def complete_reference(X,W):
    # measured complete-trace coherence; no latent truth is claimed for real data
    return sim.event_score(X,None,W=min(W,X.shape[1]))[0]


def scores_for_mask(X,M,params):
    W=min(params['W'],X.shape[1])
    shifts=np.zeros(X.shape[0]) # station PMTs are already on a common FADC bin clock here
    zf=sim.event_score(X*M,None,W=W)[0]
    pc=v.pairwise_complete_score(X,M,shifts,W)
    hl=v.hold_last_score(X,M,shifts,W)
    Xt,Qt=sim.tamce_state(X,M,params['rho'],params['eps'])
    tg,tq=sim.event_score(Xt,Qt,W=W)
    Xk,Qk=sim.kalman_state(X,M,params['qproc'],params['rmeas'],params['phi'])
    kg,kq=sim.event_score(Xk,Qk,W=W)
    return {'Aligned zero-fill':zf,'Pairwise complete':pc,'Hold-last':hl,
            'Diagonal Kalman':kg,'TAMCE':tg,'TAMCE_Q':tq,'Kalman_Qproxy':kq}


def analyze(path, out, pvals, n_masks, mode, seed, max_events, max_stations):
    rng=np.random.default_rng(seed); rows=[]; n_evt=0
    for fname,obj in iter_json_objects(Path(path)):
        X,meta=extract_station_channels(obj,max_stations=max_stations)
        if X is None: continue
        n_evt+=1
        ref=complete_reference(X,DEFAULT_PARAMS['W'])
        event_id=(obj.get('info') or {}).get('id',Path(fname).stem)
        for p in pvals:
            for r in range(n_masks):
                if mode=='iid': M=mask_iid(X.shape,p,rng)
                elif mode=='burst': M=mask_burst(X.shape,p,rng)
                elif mode=='signal': M=mask_signal_dependent(X,p,rng)
                else: raise ValueError(mode)
                s=scores_for_mask(X,M,DEFAULT_PARAMS)
                for method in ('Aligned zero-fill','Pairwise complete','Hold-last','Diagonal Kalman','TAMCE'):
                    rows.append({'event_id':event_id,'file':fname,'n_channels':X.shape[0],
                                 'n_bins':X.shape[1],'missing_mode':mode,'missing_fraction':p,
                                 'mask_rep':r,'method':method,'G_complete_measured':ref,
                                 'G_stressed':s[method],'abs_error_to_complete_measured':abs(s[method]-ref),
                                 'TAMCE_Q':s['TAMCE_Q']})
        if max_events and n_evt>=max_events: break
    df=pd.DataFrame(rows)
    Path(out).parent.mkdir(parents=True,exist_ok=True); df.to_csv(out,index=False)
    if len(df):
        summary=(df.groupby(['missing_mode','missing_fraction','method'])['abs_error_to_complete_measured']
                 .agg(['count','mean','std']).reset_index())
        summary.to_csv(str(Path(out).with_name(Path(out).stem+'_summary.csv')),index=False)
        print(summary.to_string(index=False))
    else:
        print('No usable events found. Check input path/schema.',file=sys.stderr)
    return len(df)


def _write_mock(path):
    rng=np.random.default_rng(7); T=768; t=np.arange(T)
    sts=[]
    for j in range(4):
        center=260+12*j
        base=np.exp(-.5*((t-center)/18)**2)+.35*np.exp(-.5*((t-center-30)/35)**2)
        st={'id':100+j,'name':f'MOCK{j}','signalStartBin':210,'signalStopBin':360,
            'signal':float(10+j),'sat':0,'isSelected':1}
        for k in range(1,4): st[f'pmt{k}']=(base*(1+.1*rng.normal())+.03*rng.normal(size=T)).tolist()
        sts.append(st)
    obj={'meta':{'type':'mock-not-Auger-data'},'info':{'id':'MOCK000001'},'stations':sts}
    Path(path).write_text(json.dumps(obj),encoding='utf-8')


def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('input',nargs='?',help='Auger JSON file, directory, or ZIP')
    ap.add_argument('--out',default='auger_controlled_dropout_results.csv')
    ap.add_argument('--missing',choices=['iid','burst','signal'],default='burst')
    ap.add_argument('--p',type=float,nargs='+',default=[0.1,0.2,0.3,0.4])
    ap.add_argument('--n-masks',type=int,default=10)
    ap.add_argument('--seed',type=int,default=260818)
    ap.add_argument('--max-events',type=int,default=20)
    ap.add_argument('--max-stations',type=int,default=6)
    ap.add_argument('--self-test',action='store_true')
    args=ap.parse_args()
    if args.self_test:
        mock=HERE/'_mock_auger_event.json'; _write_mock(mock)
        n=analyze(mock,args.out,args.p,2,args.missing,args.seed,1,args.max_stations)
        mock.unlink(missing_ok=True)
        if n==0: raise SystemExit(2)
        print('self-test OK')
        return
    if not args.input: ap.error('input is required unless --self-test is used')
    analyze(args.input,args.out,args.p,args.n_masks,args.missing,args.seed,args.max_events,args.max_stations)

if __name__=='__main__': main()


==> scripts/hep_root_style_v8.py <==
"""Original ROOT/Astro-HEP-inspired plotting grammar for TAMCE v8.

The visual conventions are intentionally experiment-neutral: white canvas, boxed axes,
inward ticks, redundant marker/line encodings, restrained high-contrast colours and
vector-PDF output.  This is not an official CERN, ROOT, ATLAS, CMS, IceCube, Auger,
or other collaboration style.
"""
import matplotlib as mpl

COLORS={
    'black':'#1B1B1B',
    'blue':'#0072B2',
    'orange':'#D55E00',
    'green':'#009E73',
    'gold':'#E69F00',
    'purple':'#6F4C9B',
    'grey':'#767676',
    'lightgrey':'#B7B7B7',
}
METHOD={
    'Coincidence':dict(color=COLORS['grey'],marker='o',ls=':'),
    'Aligned zero-fill':dict(color=COLORS['orange'],marker='o',ls='--'),
    'Pairwise complete':dict(color=COLORS['purple'],marker='v',ls='--'),
    'Hold-last':dict(color=COLORS['gold'],marker='P',ls=':'),
    'Interpolation':dict(color=COLORS['green'],marker='^',ls='-.'),
    'Kalman':dict(color=COLORS['blue'],marker='s',ls='-.'),
    'TAMCE':dict(color=COLORS['black'],marker='D',ls='-'),
}

def apply():
    mpl.rcParams.update({
        'font.family':'sans-serif',
        'font.sans-serif':['DejaVu Sans','Arial','Liberation Sans'],
        'mathtext.fontset':'dejavusans',
        'font.size':8.6,
        'axes.labelsize':9.1,
        'axes.titlesize':9.0,
        'axes.linewidth':1.0,
        'axes.edgecolor':COLORS['black'],
        'axes.facecolor':'white',
        'figure.facecolor':'white',
        'figure.dpi':160,
        'savefig.dpi':450,
        'savefig.facecolor':'white',
        'pdf.fonttype':42,
        'ps.fonttype':42,
        'xtick.direction':'in','ytick.direction':'in',
        'xtick.top':True,'ytick.right':True,
        'xtick.major.size':4.7,'ytick.major.size':4.7,
        'xtick.minor.size':2.4,'ytick.minor.size':2.4,
        'xtick.major.width':.85,'ytick.major.width':.85,
        'xtick.minor.width':.6,'ytick.minor.width':.6,
        'legend.frameon':False,
        'legend.fontsize':6.8,
        'legend.handlelength':2.0,
        'legend.handletextpad':.5,
        'legend.columnspacing':1.0,
        'lines.linewidth':1.45,
        'lines.markersize':4.8,
        'errorbar.capsize':2.3,
        'axes.grid':False,
    })

def finish(ax,minor=True):
    ax.tick_params(which='both',direction='in',top=True,right=True,pad=2.8)
    if minor:
        ax.minorticks_on()
    for s in ax.spines.values():
        s.set_linewidth(1.0)
        s.set_color(COLORS['black'])

def panel(ax,label,x=-0.11,y=1.025):
    """Place panel label in the outer top-left margin, away from data and legends."""
    ax.text(x,y,label,transform=ax.transAxes,ha='left',va='bottom',
            fontsize=9.4,fontweight='bold',clip_on=False)

def top_legend(fig, handles, labels, ncol, y=.992, fontsize=6.6):
    """Shared legend in a dedicated top band; avoids covering plotted data."""
    return fig.legend(handles,labels,loc='upper center',bbox_to_anchor=(.5,y),
                      ncol=ncol,fontsize=fontsize,frameon=False)


==> scripts/make_epjwoc_v9_figures.py <==
from pathlib import Path
import sys
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.colors import BoundaryNorm, ListedColormap
from scipy.stats import t

BASE=Path(__file__).resolve().parent
PROJ=BASE.parent
RBASE=PROJ/'results'/'results_base'
R4=PROJ/'results'/'results_v4'
R5=PROJ/'results'/'results_v5'
R7=PROJ/'results'/'results_v7'
R8=PROJ/'results'/'results_v8'
F=PROJ/'figures'; F.mkdir(exist_ok=True)
sys.path.insert(0,str(BASE))
from hep_root_style_v8 import apply,finish,panel,top_legend,METHOD,COLORS
apply()

def ci95(x):
    x=np.asarray(x,float)
    return 0.0 if len(x)<2 else t.ppf(.975,len(x)-1)*x.std(ddof=1)/np.sqrt(len(x))

def draw(ax,m,x,y,e=None,label=None):
    st=METHOD[m]
    kw=dict(color=st['color'],marker=st['marker'],ls=st['ls'],lw=1.5,ms=4.8,
            mec=st['color'],mew=.9,mfc=st['color'] if m=='TAMCE' else 'white',label=label or m)
    if e is None: ax.plot(x,y,**kw)
    else: ax.errorbar(x,y,yerr=e,elinewidth=.85,capthick=.85,capsize=2.2,**kw)

def save(fig,n,pad=.03):
    fig.savefig(F/n,bbox_inches='tight',pad_inches=pad)
    plt.close(fig)

ret=pd.read_csv(R7/'retune_fixedtarget_v7.csv')
eps=pd.read_csv(R7/'epsilon_v7.csv')
bench=pd.read_csv(R7/'benchmark_by_seed_v7.csv')
hard=pd.read_csv(R8/'hard_benchmark_16seeds_v8.csv')
hsum=pd.read_csv(R8/'hard_method_summary_v8.csv')
rc=pd.read_csv(R8/'risk_coverage_summary_v8.csv')
aurc=pd.read_csv(R8/'aurc_summary_v8.csv')
ab=pd.read_csv(R8/'g_ablation_same_records_16seeds_v8.csv')
mm=pd.read_csv(R8/'model_misspecification_summary_v8.csv')
cost=pd.read_csv(R4/'pipeline_cost_v4.csv')
support=pd.read_csv(RBASE/'support_vs_kalman_confidence_v3.csv')
frac=pd.read_csv(RBASE/'fractional_alignment.csv')
resid=pd.read_csv(RBASE/'residual_alignment_stress.csv')
cal=pd.read_csv(R5/'calibration_stream_stress_v5.csv')
runtime=pd.read_csv(RBASE/'reference_runtime.csv')

# Figure 1 is drawn natively in LaTeX/TikZ in main.tex.

# 2 parameter selection
fig,axs=plt.subplots(1,2,figsize=(8.0,3.30))
rhos=sorted(ret.rho.unique()); Ws=sorted(ret.W.unique())
A=np.array([[ret[(ret.rho==r)&(ret.W==w)].AUC.iloc[0] for w in Ws] for r in rhos])
M=np.array([[ret[(ret.rho==r)&(ret.W==w)].RMSE.iloc[0] for w in Ws] for r in rhos])
xedges=np.arange(len(Ws)+1)-.5; yedges=np.arange(len(rhos)+1)-.5
levels=np.linspace(.94,1.000001,7); hcmap=ListedColormap(plt.cm.cividis(np.linspace(0,1,6))); hnorm=BoundaryNorm(levels,hcmap.N)
im=axs[0].pcolormesh(xedges,yedges,A,shading='flat',cmap=hcmap,norm=hnorm,rasterized=False)
axs[0].set_xticks(range(len(Ws)),Ws); axs[0].set_yticks(range(len(rhos)),rhos)
axs[0].set(xlabel='Correlation window $W$ (samples)',ylabel='Persistence $\\rho$')
for i in range(len(rhos)):
    for j in range(len(Ws)):
        axs[0].text(j,i,f'{A[i,j]:.3f}\n{M[i,j]:.3f}',ha='center',va='center',fontsize=5.8,
                    color='white' if A[i,j]<.975 else 'black')
j_sel=Ws.index(72); i_sel=rhos.index(.75)
axs[0].add_patch(plt.Rectangle((j_sel-.485,i_sel-.485),.97,.97,fill=False,edgecolor=COLORS['orange'],lw=1.35,clip_on=False))
panel(axs[0],'(a)'); finish(axs[0],False)
cb=fig.colorbar(im,ax=axs[0],pad=.02,fraction=.047); cb.set_label('Validation ROC AUC',fontsize=8)
axs[1].errorbar(eps.eps_x,eps.RMSE_latent,marker='D',color=COLORS['black'],mfc=COLORS['black'],lw=1.4,label='Latent-target RMSE')
ax2=axs[1].twinx(); ax2.plot(eps.eps_x,eps.AUC,marker='s',mfc='white',mec=COLORS['blue'],color=COLORS['blue'],ls='-.',label='ROC AUC')
axs[1].axvline(.02,color=COLORS['grey'],ls=':',lw=.9)
axs[1].set(xlabel='Normalization floor $\\varepsilon_x$',ylabel='Latent-target RMSE'); ax2.set_ylabel('Validation ROC AUC'); ax2.set_ylim(.995,1.0005)
finish(axs[1]); finish(ax2)
h1,l1=axs[1].get_legend_handles_labels(); h2,l2=ax2.get_legend_handles_labels(); axs[1].legend(h1+h2,l1+l2,loc='lower center',bbox_to_anchor=(.5,1.035),ncol=2,fontsize=6.4,frameon=False)
panel(axs[1],'(b)',x=-.13,y=1.14)
fig.subplots_adjust(wspace=.40,top=.80,bottom=.19,left=.09,right=.92)
save(fig,'fig02_parameter_selection.pdf')

# 3 central hard benchmark: 16 independent seeds, all announced comparator paths.
methods=['Coincidence','Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman','TAMCE']
fig,axs=plt.subplots(1,2,figsize=(8.1,3.75),sharey=True)
y=np.arange(len(methods))
for i,m in enumerate(methods):
    st=METHOD[m]; row=hsum[hsum.method==m].iloc[0]
    axs[0].errorbar(row.hard_AUC_mean,i,xerr=ci95(hard['AUC_'+m]),fmt=st['marker'],color=st['color'],
                    mfc=st['color'] if m=='TAMCE' else 'white',mec=st['color'],ms=5.2,capsize=2.6,lw=1.0)
    if np.isfinite(row.hard_RMSE_mean):
        axs[1].errorbar(row.hard_RMSE_mean,i,xerr=ci95(hard['RMSE_'+m]),fmt=st['marker'],color=st['color'],
                        mfc=st['color'] if m=='TAMCE' else 'white',mec=st['color'],ms=5.2,capsize=2.6,lw=1.0)
axs[0].set_yticks(y,methods); axs[0].invert_yaxis(); axs[1].tick_params(labelleft=False)
axs[0].axvline(.5,color=COLORS['lightgrey'],ls=':',lw=.9)
axs[0].set(xlabel='ROC AUC',xlim=(.48,.90)); axs[1].set(xlabel='RMSE to latent coherence',xlim=(.35,.77))
panel(axs[0],'(a)',x=-.05); panel(axs[1],'(b)',x=-.05); finish(axs[0]); finish(axs[1])
fig.subplots_adjust(wspace=.12,top=.91,bottom=.16,left=.23,right=.985)
save(fig,'fig03_hard_benchmark.pdf')

# 4 signal-dependent with bias; shared legend in dedicated top band.
fig,axs=plt.subplots(1,3,figsize=(9.3,3.25)); d=bench[bench.model=='signal']; ps=sorted(d.p.unique())
methods_sd=['Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman','TAMCE']
for m in methods_sd:
    draw(axs[0],m,ps,[d[np.isclose(d.p,p)]['AUC_'+m].mean() for p in ps],[ci95(d[np.isclose(d.p,p)]['AUC_'+m]) for p in ps])
    draw(axs[1],m,ps,[d[np.isclose(d.p,p)]['RMSE_'+m].mean() for p in ps],[ci95(d[np.isclose(d.p,p)]['RMSE_'+m]) for p in ps])
    draw(axs[2],m,ps,[d[np.isclose(d.p,p)]['Bias_'+m].mean() for p in ps],[ci95(d[np.isclose(d.p,p)]['Bias_'+m]) for p in ps])
axs[0].set(xlabel='Nominal signal-dependent missingness',ylabel='ROC AUC',ylim=(.45,1.015))
axs[1].set(xlabel='Nominal signal-dependent missingness',ylabel='Latent-target RMSE',ylim=(.30,.86))
axs[2].axhline(0,color=COLORS['grey'],ls=':',lw=.8); axs[2].set(xlabel='Nominal signal-dependent missingness',ylabel='Mean $G-G_{\\rm latent}$',ylim=(-.86,.05))
for a,lab in zip(axs,['(a)','(b)','(c)']): panel(a,lab); finish(a)
h,l=axs[0].get_legend_handles_labels(); top_legend(fig,h,l,ncol=6,y=.995,fontsize=6.1)
fig.subplots_adjust(wspace=.36,top=.77,bottom=.20,left=.075,right=.99)
save(fig,'fig04_signal_dependent.pdf')

# 5 provenance/reliability: seed-level CIs + AURC summary, no mask-label tautology panel.
fig,axs=plt.subplots(1,2,figsize=(8.15,3.35))
scores=[('Q','TAMCE $Q$',COLORS['black'],'D','-'),('pair_support','Direct pair support',COLORS['purple'],'v','--'),('live_mean','Mean live fraction',COLORS['green'],'^','-.'),('kalman_conf','Kalman confidence',COLORS['blue'],'s','-.')]
for sc,lab,col,mk,ls in scores:
    q=rc[rc.score==sc].sort_values('coverage')
    axs[0].errorbar(q.coverage,q.RMSE_mean,yerr=q.RMSE_ci95,color=col,marker=mk,ls=ls,
                    mfc=col if sc=='Q' else 'white',mec=col,elinewidth=.75,capsize=1.8,label=lab)
# AURC points with seed-level CI
for i,(sc,lab,col,mk,ls) in enumerate(scores):
    q=aurc[aurc.score==sc].iloc[0]
    axs[1].errorbar(q.AURC_mean,i,xerr=q.AURC_ci95,fmt=mk,color=col,mfc=col if sc=='Q' else 'white',mec=col,ms=5.0,capsize=2.3)
axs[0].set(xlabel='Accepted coverage',ylabel='Selective RMSE of TAMCE $G$',xlim=(.08,1.02),ylim=(.34,.50))
axs[1].set_yticks(np.arange(len(scores)),[s[1] for s in scores]); axs[1].invert_yaxis(); axs[1].set(xlabel='Area under risk--coverage curve',xlim=(.40,.45))
panel(axs[0],'(a)'); panel(axs[1],'(b)',x=-.05); finish(axs[0]); finish(axs[1])
h,l=axs[0].get_legend_handles_labels(); top_legend(fig,h,l,ncol=4,y=.995,fontsize=6.4)
fig.subplots_adjust(wspace=.42,top=.78,bottom=.19,left=.10,right=.985)
save(fig,'fig05_provenance_reliability.pdf')

# 6 G ablation on exact same 16 seeded hard-benchmark records.
fig,ax=plt.subplots(figsize=(5.7,3.2)); labels=['RMS $R_{ij}$\n$\\sqrt{q_iq_j}$','Mean $|R_{ij}|$\n$\\sqrt{q_iq_j}$','Spectral\n$\\sqrt{q_iq_j}$','RMS $R_{ij}$\n$q_iq_j$']
cols=[COLORS['black'],COLORS['blue'],COLORS['green'],COLORS['orange']]; keys=['AUC_default_rms','AUC_meanabs_sqrt','AUC_spectral_sqrt','AUC_rms_full']; x=np.arange(4)
for i,k in enumerate(keys):
    ax.errorbar(i,ab[k].mean(),yerr=ci95(ab[k]),fmt=['D','s','^','o'][i],color=cols[i],mfc=cols[i] if i==0 else 'white',mec=cols[i],ms=5.4,capsize=2.5)
ax.set_xticks(x,labels); ax.set(ylabel='ROC AUC in central hard benchmark',ylim=(.68,.81)); finish(ax,False)
fig.subplots_adjust(top=.96,bottom=.25,left=.16,right=.98)
save(fig,'fig06_g_ablation.pdf')

# 7 support semantics: legend above with dedicated headroom.
fig,ax=plt.subplots(figsize=(5.55,3.35))
ax.semilogy(support.gap_samples,np.maximum(support.TAMCE_Q,1e-8),'-D',color=COLORS['black'],mfc=COLORS['black'],label='TAMCE support $Q$')
ax.semilogy(support.gap_samples,support.Kalman_confidence_tuned,'-.s',color=COLORS['blue'],mfc='white',label='Kalman confidence (tuned)')
ax.semilogy(support.gap_samples,support.Kalman_confidence_lowQproc,'--o',color=COLORS['orange'],mfc='white',label='Kalman confidence (alternative $Q_K$)')
ax.axhline(.02,color=COLORS['grey'],ls=':',lw=.85,label='$\\varepsilon_x$')
ax.set(xlabel='Consecutive missing samples',ylabel='Support / confidence proxy',ylim=(1e-6,1.2)); finish(ax)
h,l=ax.get_legend_handles_labels(); ax.legend(h,l,loc='lower center',bbox_to_anchor=(.5,1.015),ncol=2,fontsize=6.5,frameon=False)
fig.subplots_adjust(top=.76,bottom=.18,left=.15,right=.98)
save(fig,'fig07_support_semantics.pdf')

# 8 timing
fig,axs=plt.subplots(1,2,figsize=(8.0,3.25)); fg=frac.groupby('fractional').delay_mae.agg(['mean','std']).reset_index(); xx=np.arange(2)
for i,(xv,m,col) in enumerate(zip(xx,fg['mean'],[COLORS['orange'],COLORS['black']])):
    axs[0].errorbar(xv,m,yerr=fg['std'].iloc[i],fmt='o',ms=5.4,mfc='white' if i==0 else col,mec=col,color=col,capsize=2.5); axs[0].vlines(xv,0,m,color=col,lw=1.0)
axs[0].set_xticks(xx,['Integer peak','Parabolic\nsub-sample']); axs[0].set_ylabel('Delay MAE (samples)')
rg=resid.groupby('rms_error').AUC.agg(['mean','std','count']).reset_index(); hh=t.ppf(.975,rg['count']-1)*rg['std']/np.sqrt(rg['count'])
axs[1].errorbar(rg.rms_error,rg['mean'],yerr=hh,color=COLORS['black'],marker='D',mfc=COLORS['black'],capsize=2.3)
axs[1].set(xlabel='RMS residual timing error (samples)',ylabel='TAMCE ROC AUC',ylim=(.88,1.001))
panel(axs[0],'(a)'); panel(axs[1],'(b)'); finish(axs[0],False); finish(axs[1])
fig.subplots_adjust(wspace=.34,top=.91,bottom=.21,left=.10,right=.985)
save(fig,'fig08_timing.pdf')

# 9 computational cost; actual legend only in dedicated top band.
fig,axs=plt.subplots(1,2,figsize=(8.05,3.35)); xx=np.arange(2)
for vals,lab,col,mk,off in [([7,11],'multiply + add/subtract',COLORS['blue'],'s',-.08),([1,2],'division / reciprocal',COLORS['orange'],'o',.08)]:
    axs[0].scatter(xx+off,vals,s=34,facecolors='white',edgecolors=col,marker=mk,lw=1.2,label=lab)
    [axs[0].vlines(x0,0,y0,color=col,lw=1.0) for x0,y0 in zip(xx+off,vals)]
axs[0].set_xticks(xx,['TAMCE','Diagonal Kalman']); axs[0].set(ylabel='Nominal local operations\nper live channel-sample',ylim=(0,12.4)); panel(axs[0],'(a)'); finish(axs[0],False)
for m in ['TAMCE','Diagonal Kalman']:
    d=cost[cost.method==m]; draw(axs[1],'TAMCE' if m=='TAMCE' else 'Kalman',d.N,d.total_ops_lower_bound,label=m)
c=cost[cost.method=='TAMCE']; axs[1].plot(c.N,c.common_pairwise_ops_lower_bound,color=COLORS['grey'],ls=':',lw=1.3,label='Common pairwise correlation')
axs[1].set_xscale('log',base=2); axs[1].set_yscale('log'); axs[1].set_xticks([4,8,16,32,64,128],[4,8,16,32,64,128]); axs[1].set(xlabel='Number of channels $N$',ylabel='Primitive-operation lower bound / sample'); panel(axs[1],'(b)'); finish(axs[1])
h0,l0=axs[0].get_legend_handles_labels(); h1,l1=axs[1].get_legend_handles_labels(); seen=set(); hh=[]; ll=[]
for h,l in zip(h0+h1,l0+l1):
    if l not in seen: seen.add(l); hh.append(h); ll.append(l)
top_legend(fig,hh,ll,ncol=5,y=.995,fontsize=6.15)
fig.subplots_adjust(wspace=.35,top=.77,bottom=.20,left=.10,right=.985)
save(fig,'fig09_cost.pdf')

# 10 cross-mechanism overview. Keep key streaming estimators here; full comparator set is tabulated in text.
fig,ax=plt.subplots(figsize=(6.55,3.35)); mods=['markov','iid','correlated','signal']; labels=['Burst Markov','IID','Channel-correlated','Signal-dependent']; x=np.arange(4); methods=['Aligned zero-fill','Pairwise complete','Hold-last','Kalman','TAMCE']; offs=np.linspace(-.28,.28,5)
for off,m in zip(offs,methods):
    vals=[]; errs=[]
    for mod in mods:
        q=bench[(bench.model==mod)&np.isclose(bench.p,.6)]; vals.append(q['AUC_'+m].mean()); errs.append(ci95(q['AUC_'+m]))
    st=METHOD[m]; ax.errorbar(x+off,vals,yerr=errs,fmt=st['marker'],ls='none',color=st['color'],mfc=st['color'] if m=='TAMCE' else 'white',mec=st['color'],ms=4.8,label=m,capsize=2.2)
ax.set_xticks(x,labels); ax.set(ylabel='ROC AUC at nominal missingness 0.60',ylim=(.45,1.02)); finish(ax,False)
h,l=ax.get_legend_handles_labels(); ax.legend(h,l,loc='lower center',bbox_to_anchor=(.5,1.015),ncol=5,fontsize=6.15)
fig.subplots_adjust(top=.73,bottom=.20,left=.14,right=.985)
save(fig,'fig10_missingness_overview.pdf')

# Appendix A1 calibration stress
fig,axs=plt.subplots(1,2,figsize=(8.0,3.25)); styles=[(.25,COLORS['black'],'D'),(.50,COLORS['blue'],'s'),(.80,COLORS['orange'],'o')]
for noise0,col,mk in styles:
    d=cal[np.isclose(cal.cal_noise,noise0)].groupby('cal_missing').agg(delay=('delay_mae','mean'),dsd=('delay_mae','std'),auc=('AUC_TAMCE','mean'),asd=('AUC_TAMCE','std')).reset_index()
    axs[0].errorbar(d.cal_missing,d.delay,yerr=1.96*d.dsd/2,color=col,marker=mk,mfc=col if noise0==.25 else 'white',label=f'noise {noise0:.2f}',capsize=2.2)
    axs[1].errorbar(d.cal_missing,d.auc,yerr=1.96*d.asd/2,color=col,marker=mk,mfc=col if noise0==.25 else 'white',label=f'noise {noise0:.2f}',capsize=2.2)
axs[0].set(xlabel='Calibration-stream missing fraction',ylabel='Delay MAE (samples)',ylim=(0,.13)); axs[1].set(xlabel='Calibration-stream missing fraction',ylabel='Downstream TAMCE ROC AUC',ylim=(.985,1.0000))
panel(axs[0],'(a)'); panel(axs[1],'(b)'); finish(axs[0]); finish(axs[1]); h,l=axs[0].get_legend_handles_labels(); top_legend(fig,h,l,ncol=3,y=.995,fontsize=6.6)
fig.subplots_adjust(wspace=.34,top=.78,bottom=.19,left=.10,right=.985)
save(fig,'figA1_calibration_stress.pdf')

# Appendix A2 runtime
fig,ax=plt.subplots(figsize=(5.2,3.2)); ax.plot(runtime.N,runtime.python_reference_ms_per_record,color=COLORS['black'],marker='D',mfc=COLORS['black']); ax.set_xscale('log',base=2); ax.set_xticks(runtime.N,runtime.N); ax.set(xlabel='Number of channels $N$',ylabel='Python reference time (ms / 320-sample record)'); finish(ax); fig.subplots_adjust(top=.96,bottom=.18,left=.16,right=.98); save(fig,'figA2_runtime.pdf')

# Appendix A3 model-misspecification stress: auxiliary synthetic test, not a real-data claim.
fig,axs=plt.subplots(1,2,figsize=(8.0,3.30)); kinds=['heavy_tail','drift','mixed']; x=np.arange(3); labs=['Heavy-tail noise','Slow drift','Combined']; meth=['Aligned zero-fill','Hold-last','Kalman','TAMCE']; offs=np.linspace(-.21,.21,len(meth))
for off,m in zip(offs,meth):
    g=mm[mm.method==m].set_index('kind').loc[kinds]; st=METHOD[m]
    axs[0].errorbar(x+off,g.AUC_mean,yerr=[ci95(pd.read_csv(R8/'model_misspecification_by_seed_v8.csv').query('kind==@k')[f"AUC_{m}"]) for k in kinds],fmt=st['marker'],ls='none',color=st['color'],mfc=st['color'] if m=='TAMCE' else 'white',mec=st['color'],capsize=2.0,label=m)
    axs[1].errorbar(x+off,g.RMSE_mean,yerr=[ci95(pd.read_csv(R8/'model_misspecification_by_seed_v8.csv').query('kind==@k')[f"RMSE_{m}"]) for k in kinds],fmt=st['marker'],ls='none',color=st['color'],mfc=st['color'] if m=='TAMCE' else 'white',mec=st['color'],capsize=2.0,label=m)
axs[0].set_xticks(x,labs); axs[1].set_xticks(x,labs); axs[0].set(ylabel='ROC AUC',ylim=(.55,.91)); axs[1].set(ylabel='Latent-target RMSE',ylim=(.30,.75)); panel(axs[0],'(a)'); panel(axs[1],'(b)'); finish(axs[0],False); finish(axs[1],False); h,l=axs[0].get_legend_handles_labels(); top_legend(fig,h,l,ncol=4,y=.995,fontsize=6.5); fig.subplots_adjust(wspace=.33,top=.78,bottom=.24,left=.10,right=.985); save(fig,'figA3_model_misspecification.pdf')

print('generated',len(list(F.glob('*.pdf'))),'vector plot figures in',F)


==> scripts/make_v8_figures.py <==
from pathlib import Path
import sys
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.colors import BoundaryNorm, ListedColormap
from scipy.stats import t

BASE=Path(__file__).resolve().parent
PROJ=BASE.parent
RBASE=PROJ/'results'/'results_base'
R4=PROJ/'results'/'results_v4'
R5=PROJ/'results'/'results_v5'
R7=PROJ/'results'/'results_v7'
R8=PROJ/'results'/'results_v8'
F=PROJ/'figures_v8'; F.mkdir(exist_ok=True)
sys.path.insert(0,str(BASE))
from hep_root_style_v8 import apply,finish,panel,top_legend,METHOD,COLORS
apply()

def ci95(x):
    x=np.asarray(x,float)
    return 0.0 if len(x)<2 else t.ppf(.975,len(x)-1)*x.std(ddof=1)/np.sqrt(len(x))

def draw(ax,m,x,y,e=None,label=None):
    st=METHOD[m]
    kw=dict(color=st['color'],marker=st['marker'],ls=st['ls'],lw=1.5,ms=4.8,
            mec=st['color'],mew=.9,mfc=st['color'] if m=='TAMCE' else 'white',label=label or m)
    if e is None: ax.plot(x,y,**kw)
    else: ax.errorbar(x,y,yerr=e,elinewidth=.85,capthick=.85,capsize=2.2,**kw)

def save(fig,n,pad=.03):
    fig.savefig(F/n,bbox_inches='tight',pad_inches=pad)
    plt.close(fig)

ret=pd.read_csv(R7/'retune_fixedtarget_v7.csv')
eps=pd.read_csv(R7/'epsilon_v7.csv')
bench=pd.read_csv(R7/'benchmark_by_seed_v7.csv')
hard=pd.read_csv(R8/'hard_benchmark_16seeds_v8.csv')
hsum=pd.read_csv(R8/'hard_method_summary_v8.csv')
rc=pd.read_csv(R8/'risk_coverage_summary_v8.csv')
aurc=pd.read_csv(R8/'aurc_summary_v8.csv')
ab=pd.read_csv(R8/'g_ablation_same_records_16seeds_v8.csv')
mm=pd.read_csv(R8/'model_misspecification_summary_v8.csv')
cost=pd.read_csv(R4/'pipeline_cost_v4.csv')
support=pd.read_csv(RBASE/'support_vs_kalman_confidence_v3.csv')
frac=pd.read_csv(RBASE/'fractional_alignment.csv')
resid=pd.read_csv(RBASE/'residual_alignment_stress.csv')
cal=pd.read_csv(R5/'calibration_stream_stress_v5.csv')
runtime=pd.read_csv(RBASE/'reference_runtime.csv')

# 1 pipeline: no decorative title, only functional labels.
fig,ax=plt.subplots(figsize=(7.1,1.35)); ax.axis('off')
labels=[('Streams','$z_i,m_i$'),('Local state','$\\hat x_i,q_i$'),('Alignment','$\\hat d_i$'),('Correlation','$R_{ij}$'),('Report','$G,Q$')]
xs=np.linspace(.075,.925,5)
for j,(h,s) in enumerate(labels):
    ax.text(xs[j],.61,h+'\n'+s,ha='center',va='center',transform=ax.transAxes,fontsize=8,
            bbox=dict(boxstyle='round,pad=.28',fc='white',ec=COLORS['blue'] if j in (1,4) else COLORS['black'],lw=.95))
for a,b in zip(xs[:-1],xs[1:]):
    ax.annotate('',xy=(b-.075,.61),xytext=(a+.075,.61),xycoords=ax.transAxes,
                arrowprops=dict(arrowstyle='-|>',lw=.9,color=COLORS['black']))
ax.text(.075,.10,'slow calibration / alignment path',transform=ax.transAxes,fontsize=7,color=COLORS['grey'])
ax.annotate('',xy=(.50,.42),xytext=(.23,.14),xycoords=ax.transAxes,
            arrowprops=dict(arrowstyle='->',lw=.8,ls='--',color=COLORS['grey']))
save(fig,'fig01_pipeline.pdf')

# 2 parameter selection
fig,axs=plt.subplots(1,2,figsize=(8.0,3.30))
rhos=sorted(ret.rho.unique()); Ws=sorted(ret.W.unique())
A=np.array([[ret[(ret.rho==r)&(ret.W==w)].AUC.iloc[0] for w in Ws] for r in rhos])
M=np.array([[ret[(ret.rho==r)&(ret.W==w)].RMSE.iloc[0] for w in Ws] for r in rhos])
xedges=np.arange(len(Ws)+1)-.5; yedges=np.arange(len(rhos)+1)-.5
levels=np.linspace(.94,1.000001,7); hcmap=ListedColormap(plt.cm.cividis(np.linspace(0,1,6))); hnorm=BoundaryNorm(levels,hcmap.N)
im=axs[0].pcolormesh(xedges,yedges,A,shading='flat',cmap=hcmap,norm=hnorm,rasterized=False)
axs[0].set_xticks(range(len(Ws)),Ws); axs[0].set_yticks(range(len(rhos)),rhos)
axs[0].set(xlabel='Correlation window $W$ (samples)',ylabel='Persistence $\\rho$')
for i in range(len(rhos)):
    for j in range(len(Ws)):
        axs[0].text(j,i,f'{A[i,j]:.3f}\n{M[i,j]:.3f}',ha='center',va='center',fontsize=5.8,
                    color='white' if A[i,j]<.975 else 'black')
j_sel=Ws.index(72); i_sel=rhos.index(.75)
axs[0].add_patch(plt.Rectangle((j_sel-.485,i_sel-.485),.97,.97,fill=False,edgecolor=COLORS['orange'],lw=1.35,clip_on=False))
panel(axs[0],'(a)'); finish(axs[0],False)
cb=fig.colorbar(im,ax=axs[0],pad=.02,fraction=.047); cb.set_label('Validation ROC AUC',fontsize=8)
axs[1].errorbar(eps.eps_x,eps.RMSE_latent,marker='D',color=COLORS['black'],mfc=COLORS['black'],lw=1.4,label='Latent-target RMSE')
ax2=axs[1].twinx(); ax2.plot(eps.eps_x,eps.AUC,marker='s',mfc='white',mec=COLORS['blue'],color=COLORS['blue'],ls='-.',label='ROC AUC')
axs[1].axvline(.02,color=COLORS['grey'],ls=':',lw=.9)
axs[1].set(xlabel='Normalization floor $\\varepsilon_x$',ylabel='Latent-target RMSE'); ax2.set_ylabel('Validation ROC AUC'); ax2.set_ylim(.995,1.0005)
finish(axs[1]); finish(ax2)
h1,l1=axs[1].get_legend_handles_labels(); h2,l2=ax2.get_legend_handles_labels(); axs[1].legend(h1+h2,l1+l2,loc='lower center',bbox_to_anchor=(.5,1.035),ncol=2,fontsize=6.4,frameon=False)
panel(axs[1],'(b)',x=-.13,y=1.14)
fig.subplots_adjust(wspace=.40,top=.80,bottom=.19,left=.09,right=.92)
save(fig,'fig02_parameter_selection.pdf')

# 3 central hard benchmark: 16 independent seeds, all announced comparator paths.
methods=['Coincidence','Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman','TAMCE']
fig,axs=plt.subplots(1,2,figsize=(8.1,3.75),sharey=True)
y=np.arange(len(methods))
for i,m in enumerate(methods):
    st=METHOD[m]; row=hsum[hsum.method==m].iloc[0]
    axs[0].errorbar(row.hard_AUC_mean,i,xerr=ci95(hard['AUC_'+m]),fmt=st['marker'],color=st['color'],
                    mfc=st['color'] if m=='TAMCE' else 'white',mec=st['color'],ms=5.2,capsize=2.6,lw=1.0)
    if np.isfinite(row.hard_RMSE_mean):
        axs[1].errorbar(row.hard_RMSE_mean,i,xerr=ci95(hard['RMSE_'+m]),fmt=st['marker'],color=st['color'],
                        mfc=st['color'] if m=='TAMCE' else 'white',mec=st['color'],ms=5.2,capsize=2.6,lw=1.0)
axs[0].set_yticks(y,methods); axs[0].invert_yaxis(); axs[1].tick_params(labelleft=False)
axs[0].axvline(.5,color=COLORS['lightgrey'],ls=':',lw=.9)
axs[0].set(xlabel='ROC AUC',xlim=(.48,.90)); axs[1].set(xlabel='RMSE to latent coherence',xlim=(.35,.77))
panel(axs[0],'(a)',x=-.05); panel(axs[1],'(b)',x=-.05); finish(axs[0]); finish(axs[1])
fig.subplots_adjust(wspace=.12,top=.91,bottom=.16,left=.23,right=.985)
save(fig,'fig03_hard_benchmark.pdf')

# 4 signal-dependent with bias; shared legend in dedicated top band.
fig,axs=plt.subplots(1,3,figsize=(9.3,3.25)); d=bench[bench.model=='signal']; ps=sorted(d.p.unique())
methods_sd=['Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman','TAMCE']
for m in methods_sd:
    draw(axs[0],m,ps,[d[np.isclose(d.p,p)]['AUC_'+m].mean() for p in ps],[ci95(d[np.isclose(d.p,p)]['AUC_'+m]) for p in ps])
    draw(axs[1],m,ps,[d[np.isclose(d.p,p)]['RMSE_'+m].mean() for p in ps],[ci95(d[np.isclose(d.p,p)]['RMSE_'+m]) for p in ps])
    draw(axs[2],m,ps,[d[np.isclose(d.p,p)]['Bias_'+m].mean() for p in ps],[ci95(d[np.isclose(d.p,p)]['Bias_'+m]) for p in ps])
axs[0].set(xlabel='Nominal signal-dependent missingness',ylabel='ROC AUC',ylim=(.45,1.015))
axs[1].set(xlabel='Nominal signal-dependent missingness',ylabel='Latent-target RMSE',ylim=(.30,.86))
axs[2].axhline(0,color=COLORS['grey'],ls=':',lw=.8); axs[2].set(xlabel='Nominal signal-dependent missingness',ylabel='Mean $G-G_{\\rm latent}$',ylim=(-.86,.05))
for a,lab in zip(axs,['(a)','(b)','(c)']): panel(a,lab); finish(a)
h,l=axs[0].get_legend_handles_labels(); top_legend(fig,h,l,ncol=6,y=.995,fontsize=6.1)
fig.subplots_adjust(wspace=.36,top=.77,bottom=.20,left=.075,right=.99)
save(fig,'fig04_signal_dependent.pdf')

# 5 provenance/reliability: seed-level CIs + AURC summary, no mask-label tautology panel.
fig,axs=plt.subplots(1,2,figsize=(8.15,3.35))
scores=[('Q','TAMCE $Q$',COLORS['black'],'D','-'),('pair_support','Direct pair support',COLORS['purple'],'v','--'),('live_mean','Mean live fraction',COLORS['green'],'^','-.'),('kalman_conf','Kalman confidence',COLORS['blue'],'s','-.')]
for sc,lab,col,mk,ls in scores:
    q=rc[rc.score==sc].sort_values('coverage')
    axs[0].errorbar(q.coverage,q.RMSE_mean,yerr=q.RMSE_ci95,color=col,marker=mk,ls=ls,
                    mfc=col if sc=='Q' else 'white',mec=col,elinewidth=.75,capsize=1.8,label=lab)
# AURC points with seed-level CI
for i,(sc,lab,col,mk,ls) in enumerate(scores):
    q=aurc[aurc.score==sc].iloc[0]
    axs[1].errorbar(q.AURC_mean,i,xerr=q.AURC_ci95,fmt=mk,color=col,mfc=col if sc=='Q' else 'white',mec=col,ms=5.0,capsize=2.3)
axs[0].set(xlabel='Accepted coverage',ylabel='Selective RMSE of TAMCE $G$',xlim=(.08,1.02),ylim=(.34,.50))
axs[1].set_yticks(np.arange(len(scores)),[s[1] for s in scores]); axs[1].invert_yaxis(); axs[1].set(xlabel='Area under risk--coverage curve',xlim=(.40,.45))
panel(axs[0],'(a)'); panel(axs[1],'(b)',x=-.05); finish(axs[0]); finish(axs[1])
h,l=axs[0].get_legend_handles_labels(); top_legend(fig,h,l,ncol=4,y=.995,fontsize=6.4)
fig.subplots_adjust(wspace=.42,top=.78,bottom=.19,left=.10,right=.985)
save(fig,'fig05_provenance_reliability.pdf')

# 6 G ablation on exact same 16 seeded hard-benchmark records.
fig,ax=plt.subplots(figsize=(5.7,3.2)); labels=['RMS $R_{ij}$\n$\\sqrt{q_iq_j}$','Mean $|R_{ij}|$\n$\\sqrt{q_iq_j}$','Spectral\n$\\sqrt{q_iq_j}$','RMS $R_{ij}$\n$q_iq_j$']
cols=[COLORS['black'],COLORS['blue'],COLORS['green'],COLORS['orange']]; keys=['AUC_default_rms','AUC_meanabs_sqrt','AUC_spectral_sqrt','AUC_rms_full']; x=np.arange(4)
for i,k in enumerate(keys):
    ax.errorbar(i,ab[k].mean(),yerr=ci95(ab[k]),fmt=['D','s','^','o'][i],color=cols[i],mfc=cols[i] if i==0 else 'white',mec=cols[i],ms=5.4,capsize=2.5)
ax.set_xticks(x,labels); ax.set(ylabel='ROC AUC in central hard benchmark',ylim=(.68,.81)); finish(ax,False)
fig.subplots_adjust(top=.96,bottom=.25,left=.16,right=.98)
save(fig,'fig06_g_ablation.pdf')

# 7 support semantics: legend above with dedicated headroom.
fig,ax=plt.subplots(figsize=(5.55,3.35))
ax.semilogy(support.gap_samples,np.maximum(support.TAMCE_Q,1e-8),'-D',color=COLORS['black'],mfc=COLORS['black'],label='TAMCE support $Q$')
ax.semilogy(support.gap_samples,support.Kalman_confidence_tuned,'-.s',color=COLORS['blue'],mfc='white',label='Kalman confidence (tuned)')
ax.semilogy(support.gap_samples,support.Kalman_confidence_lowQproc,'--o',color=COLORS['orange'],mfc='white',label='Kalman confidence (alternative $Q_K$)')
ax.axhline(.02,color=COLORS['grey'],ls=':',lw=.85,label='$\\varepsilon_x$')
ax.set(xlabel='Consecutive missing samples',ylabel='Support / confidence proxy',ylim=(1e-6,1.2)); finish(ax)
h,l=ax.get_legend_handles_labels(); ax.legend(h,l,loc='lower center',bbox_to_anchor=(.5,1.015),ncol=2,fontsize=6.5,frameon=False)
fig.subplots_adjust(top=.76,bottom=.18,left=.15,right=.98)
save(fig,'fig07_support_semantics.pdf')

# 8 timing
fig,axs=plt.subplots(1,2,figsize=(8.0,3.25)); fg=frac.groupby('fractional').delay_mae.agg(['mean','std']).reset_index(); xx=np.arange(2)
for i,(xv,m,col) in enumerate(zip(xx,fg['mean'],[COLORS['orange'],COLORS['black']])):
    axs[0].errorbar(xv,m,yerr=fg['std'].iloc[i],fmt='o',ms=5.4,mfc='white' if i==0 else col,mec=col,color=col,capsize=2.5); axs[0].vlines(xv,0,m,color=col,lw=1.0)
axs[0].set_xticks(xx,['Integer peak','Parabolic\nsub-sample']); axs[0].set_ylabel('Delay MAE (samples)')
rg=resid.groupby('rms_error').AUC.agg(['mean','std','count']).reset_index(); hh=t.ppf(.975,rg['count']-1)*rg['std']/np.sqrt(rg['count'])
axs[1].errorbar(rg.rms_error,rg['mean'],yerr=hh,color=COLORS['black'],marker='D',mfc=COLORS['black'],capsize=2.3)
axs[1].set(xlabel='RMS residual timing error (samples)',ylabel='TAMCE ROC AUC',ylim=(.88,1.001))
panel(axs[0],'(a)'); panel(axs[1],'(b)'); finish(axs[0],False); finish(axs[1])
fig.subplots_adjust(wspace=.34,top=.91,bottom=.21,left=.10,right=.985)
save(fig,'fig08_timing.pdf')

# 9 computational cost; actual legend only in dedicated top band.
fig,axs=plt.subplots(1,2,figsize=(8.05,3.35)); xx=np.arange(2)
for vals,lab,col,mk,off in [([7,11],'multiply + add/subtract',COLORS['blue'],'s',-.08),([1,2],'division / reciprocal',COLORS['orange'],'o',.08)]:
    axs[0].scatter(xx+off,vals,s=34,facecolors='white',edgecolors=col,marker=mk,lw=1.2,label=lab)
    [axs[0].vlines(x0,0,y0,color=col,lw=1.0) for x0,y0 in zip(xx+off,vals)]
axs[0].set_xticks(xx,['TAMCE','Diagonal Kalman']); axs[0].set(ylabel='Nominal local operations\nper live channel-sample',ylim=(0,12.4)); panel(axs[0],'(a)'); finish(axs[0],False)
for m in ['TAMCE','Diagonal Kalman']:
    d=cost[cost.method==m]; draw(axs[1],'TAMCE' if m=='TAMCE' else 'Kalman',d.N,d.total_ops_lower_bound,label=m)
c=cost[cost.method=='TAMCE']; axs[1].plot(c.N,c.common_pairwise_ops_lower_bound,color=COLORS['grey'],ls=':',lw=1.3,label='Common pairwise correlation')
axs[1].set_xscale('log',base=2); axs[1].set_yscale('log'); axs[1].set_xticks([4,8,16,32,64,128],[4,8,16,32,64,128]); axs[1].set(xlabel='Number of channels $N$',ylabel='Primitive-operation lower bound / sample'); panel(axs[1],'(b)'); finish(axs[1])
h0,l0=axs[0].get_legend_handles_labels(); h1,l1=axs[1].get_legend_handles_labels(); seen=set(); hh=[]; ll=[]
for h,l in zip(h0+h1,l0+l1):
    if l not in seen: seen.add(l); hh.append(h); ll.append(l)
top_legend(fig,hh,ll,ncol=5,y=.995,fontsize=6.15)
fig.subplots_adjust(wspace=.35,top=.77,bottom=.20,left=.10,right=.985)
save(fig,'fig09_cost.pdf')

# 10 cross-mechanism overview. Keep key streaming estimators here; full comparator set is tabulated in text.
fig,ax=plt.subplots(figsize=(6.15,3.35)); mods=['markov','iid','correlated','signal']; labels=['Burst Markov','IID','Channel-correlated','Signal-dependent']; x=np.arange(4); methods=['Aligned zero-fill','Pairwise complete','Kalman','TAMCE']; offs=np.linspace(-.24,.24,4)
for off,m in zip(offs,methods):
    vals=[]; errs=[]
    for mod in mods:
        q=bench[(bench.model==mod)&np.isclose(bench.p,.6)]; vals.append(q['AUC_'+m].mean()); errs.append(ci95(q['AUC_'+m]))
    st=METHOD[m]; ax.errorbar(x+off,vals,yerr=errs,fmt=st['marker'],ls='none',color=st['color'],mfc=st['color'] if m=='TAMCE' else 'white',mec=st['color'],ms=4.8,label=m,capsize=2.2)
ax.set_xticks(x,labels); ax.set(ylabel='ROC AUC at nominal missingness 0.60',ylim=(.45,1.02)); finish(ax,False)
h,l=ax.get_legend_handles_labels(); ax.legend(h,l,loc='lower center',bbox_to_anchor=(.5,1.015),ncol=4,fontsize=6.4)
fig.subplots_adjust(top=.76,bottom=.20,left=.14,right=.98)
save(fig,'fig10_missingness_overview.pdf')

# Appendix A1 calibration stress
fig,axs=plt.subplots(1,2,figsize=(8.0,3.25)); styles=[(.25,COLORS['black'],'D'),(.50,COLORS['blue'],'s'),(.80,COLORS['orange'],'o')]
for noise0,col,mk in styles:
    d=cal[np.isclose(cal.cal_noise,noise0)].groupby('cal_missing').agg(delay=('delay_mae','mean'),dsd=('delay_mae','std'),auc=('AUC_TAMCE','mean'),asd=('AUC_TAMCE','std')).reset_index()
    axs[0].errorbar(d.cal_missing,d.delay,yerr=1.96*d.dsd/2,color=col,marker=mk,mfc=col if noise0==.25 else 'white',label=f'noise {noise0:.2f}',capsize=2.2)
    axs[1].errorbar(d.cal_missing,d.auc,yerr=1.96*d.asd/2,color=col,marker=mk,mfc=col if noise0==.25 else 'white',label=f'noise {noise0:.2f}',capsize=2.2)
axs[0].set(xlabel='Calibration-stream missing fraction',ylabel='Delay MAE (samples)',ylim=(0,.13)); axs[1].set(xlabel='Calibration-stream missing fraction',ylabel='Downstream TAMCE ROC AUC',ylim=(.985,1.0000))
panel(axs[0],'(a)'); panel(axs[1],'(b)'); finish(axs[0]); finish(axs[1]); h,l=axs[0].get_legend_handles_labels(); top_legend(fig,h,l,ncol=3,y=.995,fontsize=6.6)
fig.subplots_adjust(wspace=.34,top=.78,bottom=.19,left=.10,right=.985)
save(fig,'figA1_calibration_stress.pdf')

# Appendix A2 runtime
fig,ax=plt.subplots(figsize=(5.2,3.2)); ax.plot(runtime.N,runtime.python_reference_ms_per_record,color=COLORS['black'],marker='D',mfc=COLORS['black']); ax.set_xscale('log',base=2); ax.set_xticks(runtime.N,runtime.N); ax.set(xlabel='Number of channels $N$',ylabel='Python reference time (ms / 320-sample record)'); finish(ax); fig.subplots_adjust(top=.96,bottom=.18,left=.16,right=.98); save(fig,'figA2_runtime.pdf')

# Appendix A3 model-misspecification stress: auxiliary synthetic test, not a real-data claim.
fig,axs=plt.subplots(1,2,figsize=(8.0,3.30)); kinds=['heavy_tail','drift','mixed']; x=np.arange(3); labs=['Heavy-tail noise','Slow drift','Combined']; meth=['Aligned zero-fill','Hold-last','Kalman','TAMCE']; offs=np.linspace(-.21,.21,len(meth))
for off,m in zip(offs,meth):
    g=mm[mm.method==m].set_index('kind').loc[kinds]; st=METHOD[m]
    axs[0].errorbar(x+off,g.AUC_mean,yerr=[ci95(pd.read_csv(R8/'model_misspecification_by_seed_v8.csv').query('kind==@k')[f"AUC_{m}"]) for k in kinds],fmt=st['marker'],ls='none',color=st['color'],mfc=st['color'] if m=='TAMCE' else 'white',mec=st['color'],capsize=2.0,label=m)
    axs[1].errorbar(x+off,g.RMSE_mean,yerr=[ci95(pd.read_csv(R8/'model_misspecification_by_seed_v8.csv').query('kind==@k')[f"RMSE_{m}"]) for k in kinds],fmt=st['marker'],ls='none',color=st['color'],mfc=st['color'] if m=='TAMCE' else 'white',mec=st['color'],capsize=2.0,label=m)
axs[0].set_xticks(x,labs); axs[1].set_xticks(x,labs); axs[0].set(ylabel='ROC AUC',ylim=(.55,.91)); axs[1].set(ylabel='Latent-target RMSE',ylim=(.30,.75)); panel(axs[0],'(a)'); panel(axs[1],'(b)'); finish(axs[0],False); finish(axs[1],False); h,l=axs[0].get_legend_handles_labels(); top_legend(fig,h,l,ncol=4,y=.995,fontsize=6.5); fig.subplots_adjust(wspace=.33,top=.78,bottom=.24,left=.10,right=.985); save(fig,'figA3_model_misspecification.pdf')

print('generated',len(list(F.glob('*.pdf'))),'vector figures in',F)


==> scripts/run_v5_review_fixes.py <==
from __future__ import annotations

"""TAMCE v5 reviewer-response experiments.

This script reproduces the additional studies introduced in the final JINST/arXiv
revision: (i) method-independent latent-target coherence RMSE, (ii) a separate
observation-provenance monitoring task, (iii) a deliberately difficult
non-saturated ranking benchmark, and (iv) calibration-stream uncertainty stress.

The base TAMCE/Kalman implementation is imported from tamce_v3_simulation.py.
Fixed seed blocks are deliberately disjoint from the earlier tuning/evaluation
blocks. Results are written to results_v5/.
"""

from concurrent.futures import ProcessPoolExecutor
from pathlib import Path
import numpy as np
import pandas as pd
from scipy.stats import pearsonr, spearmanr, ttest_rel
from sklearn.metrics import roc_auc_score

import tamce_v3_simulation as sim

BASE = Path(__file__).resolve().parent
R = BASE / "results_v5"
R.mkdir(exist_ok=True)
PARAMS = {"rho": 0.30, "W": 72, "eps": 0.08,
          "qproc": 0.18, "rmeas": 0.45, "phi": 0.96}
METHODS = ["Aligned zero-fill", "Interpolation", "Kalman", "TAMCE"]


def interp_fill(Z, M):
    """Linear interpolation completion; intentionally non-causal."""
    X = np.empty_like(Z)
    t = np.arange(Z.shape[1])
    for i in range(Z.shape[0]):
        ok = M[i] > 0.5
        if ok.sum() == 0:
            X[i] = 0.0
        elif ok.sum() == 1:
            X[i] = Z[i, ok][0]
        else:
            X[i] = np.interp(t, t[ok], Z[i, ok],
                             left=Z[i, ok][0], right=Z[i, ok][-1])
    return X


def generate_event_with_latent(N=16, T=320, kind="signal", noise_scale=0.72,
                               rng=None, delays=None):
    """Return observed normalized data and noise-free latent data in same units."""
    rng = np.random.default_rng() if rng is None else rng
    if delays is None:
        delays = rng.uniform(-8, 8, size=N)
    base = sim.shared_transient(T, rng)
    X = np.zeros((N, T)); S = np.zeros((N, T)); tt = np.arange(T)
    if kind == "signal":
        for i in range(N):
            amp = rng.lognormal(mean=0.0, sigma=0.18)
            jitter = rng.normal(scale=0.45)
            shape = base + 0.08*rng.normal()*np.exp(-0.5*((tt-170)/16)**2)
            sig = amp * sim.shift_interp(shape, delays[i] + jitter)
            noise = 0.65*rng.normal(size=T) + 0.35*sim.ar1_noise(T, rng)
            S[i] = sig; X[i] = sig + noise_scale*noise
    else:
        k = int(rng.integers(max(3, N//5), max(4, N//2)+1))
        idx = set(rng.choice(N, size=k, replace=False).tolist())
        bg_base = 0.72*base + 0.22*np.exp(-0.5*((tt-125)/15)**2)
        for i in range(N):
            noise = 0.65*rng.normal(size=T) + 0.35*sim.ar1_noise(T, rng)
            if i in idx:
                amp = rng.lognormal(mean=-0.15, sigma=0.24)
                sig = amp * sim.shift_interp(bg_base, delays[i]+rng.normal(scale=1.0))
            else:
                center = rng.uniform(105, 215); width = rng.uniform(7, 25)
                amp = rng.uniform(0.25, 0.85)
                pulse = amp*np.exp(-0.5*((tt-center)/width)**2)
                sig = sim.shift_interp(pulse, delays[i]+rng.normal(scale=2.0))
            S[i] = sig; X[i] = sig + noise_scale*noise
    pre = X[:, :80]
    med = np.median(pre, axis=1, keepdims=True)
    mad = np.median(np.abs(pre-med), axis=1, keepdims=True)/0.67448975
    mad = np.maximum(mad, 0.2)
    return (X-med)/mad, (S-med)/mad


def latent_coherence_target(S, align_shifts, W):
    Sa = sim.align_matrix(S, align_shifts)
    return sim.event_score(Sa, None, W=W)[0]


def direct_pair_support(M, region=(105, 255)):
    """Mean pairwise simultaneous live fraction; independent of TAMCE state."""
    X = M[:, region[0]:region[1]]
    S = (X @ X.T) / max(X.shape[1], 1)
    iu = np.triu_indices(X.shape[0], 1)
    return float(np.mean(S[iu]))


def latent_seed(arg):
    model, p, si = arg
    model_idx = {"markov": 0, "signal": 1, "iid": 2, "correlated": 3}[model]
    seed = sim.BASE_SEED + 93000 + 10000*model_idx + int(p*1000) + si
    rng = np.random.default_rng(seed); N = 16
    delays = rng.uniform(-8, 8, size=N); delays[0] = 0
    C, CM = sim.calibration_stream(N, delays, rng)
    est = sim.estimate_delays(C, CM, fractional=True)
    n_trials = 60 if model in {"markov", "signal"} else 40
    rows = []
    for _ in range(n_trials):
        Z, S = generate_event_with_latent(N=N, kind="signal", noise_scale=0.72,
                                          rng=rng, delays=delays)
        M = sim.make_mask(Z, p, model, rng)
        d = sim.method_scores(Z, M, est, PARAMS)
        Xi = sim.align_matrix(interp_fill(Z, M), est)
        d["Interpolation"] = sim.event_score(Xi, None, W=PARAMS["W"])[0]
        truth = latent_coherence_target(S, est, PARAMS["W"])
        rows.append({"seed": seed, "model": model, "p": p, "truth": truth,
                     **{m: d[m] for m in METHODS}})
    return rows


def aggregate_latent(df):
    seed_rows = []
    for (model, p, seed), g in df.groupby(["model", "p", "seed"]):
        row = {"model": model, "p": p, "seed": seed}
        for m in METHODS:
            row[m] = float(np.sqrt(np.mean((g[m]-g["truth"])**2)))
        seed_rows.append(row)
    by_seed = pd.DataFrame(seed_rows)
    rows = []
    for (model, p), g in by_seed.groupby(["model", "p"]):
        for m in METHODS:
            x = g[m].to_numpy(float)
            rows.append({"model": model, "p": p, "method": m, "n_rep": len(x),
                         "rmse_latent_mean": x.mean(), "rmse_latent_sd": x.std(ddof=1),
                         "rmse_latent_se": x.std(ddof=1)/np.sqrt(len(x))})
    return by_seed, pd.DataFrame(rows)


def bootstrap_mean_ci(d, seed=25122025, B=10000):
    rng = np.random.default_rng(seed)
    d = np.asarray(d, float)
    means = np.mean(rng.choice(d, (B, len(d)), replace=True), axis=1)
    return np.quantile(means, [0.025, 0.975])


def holm_adjust(pvals):
    pvals = np.asarray(pvals, float); m = len(pvals)
    order = np.argsort(pvals); adj = np.empty(m); running = 0.0
    for rank, idx in enumerate(order):
        val = (m-rank)*pvals[idx]
        running = max(running, val)
        adj[idx] = min(running, 1.0)
    return adj


def paired_latent_tests(by_seed):
    # Nine reviewer-facing paired comparisons: Markov p=.40 and signal-dependent p=.40/.60.
    tests = []
    for model, p in [("markov", .40), ("signal", .40), ("signal", .60)]:
        g = by_seed[(by_seed.model == model) & (by_seed.p == p)].sort_values("seed")
        local = []
        for base in ["Aligned zero-fill", "Kalman", "Interpolation"]:
            d = g["TAMCE"].to_numpy() - g[base].to_numpy()
            lo, hi = bootstrap_mean_ci(d, seed=int(g.seed.iloc[0]) + len(base))
            tt = ttest_rel(g["TAMCE"], g[base])
            dz = d.mean()/d.std(ddof=1)
            local.append({"model": model, "p": p, "comparison": f"TAMCE - {base}",
                          "mean_diff": d.mean(), "CI95_low": lo, "CI95_high": hi,
                          "paired_t_p": tt.pvalue, "cohen_dz": dz})
        tests.extend(local)
    out = pd.DataFrame(tests)
    out["holm_p"] = holm_adjust(out["paired_t_p"].to_numpy())
    return out


def all_effect_sizes(by_seed):
    rows = []
    for (model, p), g in by_seed[by_seed.model.isin(["markov", "signal"])].groupby(["model", "p"]):
        g = g.sort_values("seed")
        for base in ["Aligned zero-fill", "Kalman", "Interpolation"]:
            d = g["TAMCE"].to_numpy() - g[base].to_numpy()
            rows.append({"model": model, "p": p, "comparison": f"TAMCE - {base}",
                         "mean_diff": d.mean(), "cohen_dz": d.mean()/d.std(ddof=1)})
    return pd.DataFrame(rows)


def provenance_seed(si):
    seed = sim.BASE_SEED + 94000 + si
    rng = np.random.default_rng(seed); N = 16
    delays = rng.uniform(-8, 8, size=N); delays[0] = 0
    C, CM = sim.calibration_stream(N, delays, rng)
    est = sim.estimate_delays(C, CM, fractional=True)
    rows = []
    for model in ["markov", "signal"]:
        for p in [.10, .20, .30, .40, .50, .60, .70]:
            for cls in [0, 1]:
                for _ in range(8):
                    Z = sim.generate_event(N=N, kind="signal" if cls else "background",
                                           rng=rng, delays=delays)
                    M = sim.make_mask(Z, p, model, rng)
                    d = sim.method_scores(Z, M, est, PARAMS)
                    _, Qk = sim.kalman_state(Z, M, PARAMS["qproc"], PARAMS["rmeas"], PARAMS["phi"])
                    Qk = np.clip(sim.align_matrix(Qk, est), 0, 1)
                    rows.append({"seed": seed, "model": model, "p": p, "class": cls,
                                 "G": d["TAMCE"], "Q": d["TAMCE_Q"],
                                 "kalman_conf": float(np.mean(Qk[:, 105:255])),
                                 "direct_pair_support": direct_pair_support(M)})
    return rows


def summarize_provenance(df):
    y = (df.direct_pair_support < .25).astype(int).to_numpy()
    auc = []
    for score, label in [(1-df.Q, "1-Q"), (1-df.G, "1-G"),
                         (1-df.kalman_conf, "1-KalmanConf")]:
        auc.append({"score": label, "AUC_low_quality": roc_auc_score(y, score)})
    pr = pearsonr(df.Q, df.direct_pair_support)
    sr = spearmanr(df.Q, df.direct_pair_support)
    seeds = sorted(df.seed.unique())
    cal = df[df.seed.isin(seeds[:3])]; eva = df[df.seed.isin(seeds[3:])]
    yc = (cal.direct_pair_support < .25).to_numpy()
    candidates = np.linspace(float(cal.Q.min()), float(cal.Q.max()), 500)
    best = None
    for th in candidates:
        pred = (cal.Q < th).to_numpy(); tp = np.sum(pred & yc); fn = np.sum((~pred) & yc)
        fp = np.sum(pred & (~yc)); rec = tp/max(tp+fn, 1); prec = tp/max(tp+fp, 1)
        if rec >= .90 and (best is None or prec > best[0]): best = (prec, th, rec)
    th = best[1]
    ye = (eva.direct_pair_support < .25).to_numpy(); pred = (eva.Q < th).to_numpy()
    tp=np.sum(pred&ye); fp=np.sum(pred&(~ye)); fn=np.sum((~pred)&ye); tn=np.sum((~pred)&(~ye))
    monitor = {"Q_threshold": th, "quality_target": "direct_pair_support < 0.25",
               "TPR_low_quality": tp/max(tp+fn,1), "FPR_good_quality": fp/max(fp+tn,1),
               "precision_low_quality": tp/max(tp+fp,1), "n_eval": len(eva),
               "pearson_Q_vs_support": pr.statistic, "spearman_Q_vs_support": sr.statistic}
    return pd.DataFrame(auc), pd.DataFrame([monitor])


def hard_seed(si):
    seed = sim.BASE_SEED + 95000 + si
    s, _ = sim.one_seed(seed, .60, "correlated", PARAMS, n_each=50, N=8, noise_scale=1.20)
    return {"seed": seed, **s}


def calibration_seed(arg):
    cal_missing, cal_noise, si = arg
    seed = sim.BASE_SEED + 96000 + 1000*int(cal_missing*100) + 100*int(cal_noise*10) + si
    rng = np.random.default_rng(seed); N = 16
    delays = rng.uniform(-8, 8, size=N); delays[0] = 0
    C, CM = sim.calibration_stream(N, delays, rng, noise=cal_noise, missing=cal_missing)
    est = sim.estimate_delays(C, CM, fractional=True)
    true_align = -(delays-delays[0])
    ys, sc = [], []
    for cls in [0, 1]:
        for _ in range(20):
            Z = sim.generate_event(N=N, kind="signal" if cls else "background", rng=rng, delays=delays)
            M = sim.make_mask(Z, .40, "markov", rng)
            d = sim.method_scores(Z, M, est, PARAMS)
            ys.append(cls); sc.append(d["TAMCE"])
    return {"seed": seed, "cal_missing": cal_missing, "cal_noise": cal_noise,
            "delay_mae": float(np.mean(np.abs(est-true_align))),
            "AUC_TAMCE": roc_auc_score(ys, sc)}


def main():
    # 1) Method-independent latent coherence fidelity.
    items = [(m, p, s) for m in ["markov", "signal", "iid", "correlated"]
             for p in [.40, .60] for s in range(8)]
    with ProcessPoolExecutor(max_workers=8) as ex:
        chunks = list(ex.map(latent_seed, items))
    tr = pd.DataFrame([r for c in chunks for r in c])
    tr.to_csv(R/"latent_truth_trials_v5.csv", index=False)
    by_seed, ag = aggregate_latent(tr)
    by_seed.to_csv(R/"latent_truth_rmse_by_seed_v5.csv", index=False)
    ag.to_csv(R/"latent_truth_rmse_v5.csv", index=False)
    all_effect_sizes(by_seed).to_csv(R/"latent_truth_effect_sizes_v5.csv", index=False)
    paired_latent_tests(by_seed).to_csv(R/"latent_truth_paired_tests_v5.csv", index=False)

    # 2) Independent observation-provenance monitoring task: 3 calibration + 5 held-out seeds.
    with ProcessPoolExecutor(max_workers=8) as ex:
        chunks = list(ex.map(provenance_seed, range(8)))
    pv = pd.DataFrame([r for c in chunks for r in c])
    pv.to_csv(R/"provenance_monitor_trials_v5.csv", index=False)
    auc, mon = summarize_provenance(pv)
    auc.to_csv(R/"provenance_monitor_auc_v5.csv", index=False)
    mon.to_csv(R/"provenance_monitor_operating_point_v5.csv", index=False)

    # 3) Difficult non-saturated ranking scenario: all principal AUCs < 0.9.
    with ProcessPoolExecutor(max_workers=8) as ex:
        hd = pd.DataFrame(list(ex.map(hard_seed, range(8))))
    hd.to_csv(R/"hard_scenario_v5.csv", index=False)

    # 4) Auxiliary calibration-reference stress: four independent seeds per cell.
    items = [(m, n, s) for m in [.05, .20, .40] for n in [.25, .50, .80] for s in range(4)]
    with ProcessPoolExecutor(max_workers=8) as ex:
        cd = pd.DataFrame(list(ex.map(calibration_seed, items)))
    cd.to_csv(R/"calibration_stream_stress_v5.csv", index=False)

    print(ag.to_string(index=False))
    print(auc.to_string(index=False)); print(mon.to_string(index=False))
    print(hd[[c for c in hd if c.startswith("AUC_")]].mean().to_string())
    print(cd.groupby(["cal_missing", "cal_noise"])[["delay_mae", "AUC_TAMCE"]].mean().to_string())


if __name__ == "__main__":
    main()


==> scripts/run_v7_major_revision.py <==
from __future__ import annotations
from concurrent.futures import ProcessPoolExecutor
from pathlib import Path
import numpy as np, pandas as pd
from scipy.stats import ttest_rel
from sklearn.metrics import roc_auc_score

import tamce_v3_simulation as sim
from run_v5_review_fixes import generate_event_with_latent, latent_coherence_target, interp_fill, bootstrap_mean_ci

BASE=Path(__file__).resolve().parent
OUT=BASE/'results_v7'; OUT.mkdir(exist_ok=True)
PARAMS={'rho':0.75,'W':72,'eps':0.02,'qproc':0.05,'rmeas':1.00,'phi':0.96}
REGION=(105,255)

# -------- Baselines / score variants --------
def align_mask(M,shifts):
    A=sim.align_matrix(M.astype(float),shifts)
    return (A>=0.5).astype(float)

def hold_last_fill(Z,M):
    X=np.zeros_like(Z)
    for i in range(Z.shape[0]):
        last=0.0
        for n in range(Z.shape[1]):
            if M[i,n]>.5: last=Z[i,n]
            X[i,n]=last
    return X

def corr_pairwise_complete_window(X,M,eps=1e-12,min_joint=8):
    N,W=X.shape; vals=[]
    for i in range(N):
      for j in range(i+1,N):
        ok=(M[i]>.5)&(M[j]>.5)
        if ok.sum()<min_joint:
            vals.append(0.0); continue
        a=X[i,ok]; b=X[j,ok]; a=a-a.mean(); b=b-b.mean()
        den=np.sqrt(np.dot(a,a)*np.dot(b,b))+eps
        vals.append(float(np.dot(a,b)/den))
    return float(np.sqrt(np.mean(np.square(vals)))) if vals else 0.0

def pairwise_complete_score(Z,M,shifts,W):
    X=sim.align_matrix(Z,shifts); MM=align_mask(M,shifts)
    lo,hi=REGION; vals=[]
    for s in range(lo,max(lo+1,hi-W+1),16): vals.append(corr_pairwise_complete_window(X[:,s:s+W],MM[:,s:s+W]))
    if not vals: vals=[corr_pairwise_complete_window(X[:,lo:hi],MM[:,lo:hi])]
    return float(max(vals))

def hold_last_score(Z,M,shifts,W):
    X=sim.align_matrix(hold_last_fill(Z,M),shifts)
    return sim.event_score(X,None,W=W)[0]

def g_variant_window(X,Q=None,kind='rms',pair_weight='sqrt',eps=1e-8):
    N,W=X.shape
    if Q is None:
        mu=X.mean(axis=1,keepdims=True); Y=X-mu
    else:
        den=Q.sum(axis=1,keepdims=True)+eps
        mu=(Q*X).sum(axis=1,keepdims=True)/den
        if pair_weight=='sqrt': Y=np.sqrt(np.clip(Q,0,1))*(X-mu)
        elif pair_weight=='full': Y=np.clip(Q,0,1)*(X-mu)
        else: Y=(X-mu)
    C=Y@Y.T; d=np.sqrt(np.maximum(np.diag(C),0)); R=C/(d[:,None]*d[None,:]+eps); np.fill_diagonal(R,1)
    iu=np.triu_indices(N,1); off=R[iu]
    if kind=='rms': return float(np.sqrt(np.mean(off**2)))
    if kind=='meanabs': return float(np.mean(np.abs(off)))
    if kind=='spectral':
        lam=np.linalg.eigvalsh((R+R.T)/2)[-1]
        return float(np.clip((lam-1)/max(N-1,1),0,1))
    raise ValueError(kind)

def event_variant(X,Q,W,kind,pair_weight='sqrt'):
    lo,hi=REGION; vals=[]
    for s in range(lo,max(lo+1,hi-W+1),16): vals.append(g_variant_window(X[:,s:s+W],Q[:,s:s+W],kind,pair_weight))
    return float(max(vals))

def mask_stats(M):
    R=M[:,REGION[0]:REGION[1]]
    live_mean=float(R.mean())
    live_min=float(R.mean(axis=1).min())
    S=(R@R.T)/R.shape[1]; iu=np.triu_indices(R.shape[0],1)
    pair=float(np.mean(S[iu]))
    return live_mean,live_min,pair

# -------- Independent parameter retuning --------
def retune_cell(arg):
    rho,W,si=arg; pp=PARAMS.copy(); pp['rho']=rho; pp['W']=W; pp['eps']=.02
    seed=sim.BASE_SEED+150000+si; rng=np.random.default_rng(seed); N=16; p=.40
    delays=rng.uniform(-8,8,size=N);delays[0]=0;C,CM=sim.calibration_stream(N,delays,rng);est=sim.estimate_delays(C,CM,True)
    y=[]; score=[]; sq=[]
    for cls in [0,1]:
      for _ in range(30):
        Z,S=generate_event_with_latent(N=N,kind='signal' if cls else 'background',noise_scale=.72,rng=rng,delays=delays)
        M=sim.make_mask(Z,p,'markov',rng); d=sim.method_scores(Z,M,est,pp); y.append(cls);score.append(d['TAMCE'])
        if cls: sq.append((d['TAMCE']-latent_coherence_target(S,est,W))**2)
    return {'rho':rho,'W':W,'seed':seed,'AUC':roc_auc_score(y,score),'RMSE_latent':float(np.sqrt(np.mean(sq)))}

def epsilon_cell(arg):
    eps,si=arg; pp=PARAMS.copy(); pp['eps']=eps; seed=sim.BASE_SEED+161000+si; rng=np.random.default_rng(seed);N=16;p=.4
    delays=rng.uniform(-8,8,size=N);delays[0]=0;C,CM=sim.calibration_stream(N,delays,rng);est=sim.estimate_delays(C,CM,True)
    y=[];score=[];sq=[]
    for cls in [0,1]:
      for _ in range(30):
        Z,S=generate_event_with_latent(N=N,kind='signal' if cls else 'background',noise_scale=.72,rng=rng,delays=delays);M=sim.make_mask(Z,p,'markov',rng);d=sim.method_scores(Z,M,est,pp);y.append(cls);score.append(d['TAMCE'])
        if cls:sq.append((d['TAMCE']-latent_coherence_target(S,est,pp['W']))**2)
    return {'eps_x':eps,'seed':seed,'AUC':roc_auc_score(y,score),'RMSE_latent':float(np.sqrt(np.mean(sq)))}

def kal_cell(arg):
    q,r,si=arg;pp=PARAMS.copy();pp['qproc']=q;pp['rmeas']=r;seed=sim.BASE_SEED+162000+si;rng=np.random.default_rng(seed);N=16;p=.4
    delays=rng.uniform(-8,8,size=N);delays[0]=0;C,CM=sim.calibration_stream(N,delays,rng);est=sim.estimate_delays(C,CM,True)
    y=[];score=[];sq=[]
    for cls in [0,1]:
      for _ in range(25):
        Z,S=generate_event_with_latent(N=N,kind='signal' if cls else 'background',noise_scale=.72,rng=rng,delays=delays);M=sim.make_mask(Z,p,'markov',rng);d=sim.method_scores(Z,M,est,pp);y.append(cls);score.append(d['Kalman'])
        if cls:sq.append((d['Kalman']-latent_coherence_target(S,est,pp['W']))**2)
    return {'qproc':q,'rmeas':r,'seed':seed,'AUC':roc_auc_score(y,score),'RMSE_latent':float(np.sqrt(np.mean(sq)))}

# -------- Core benchmark with stronger baselines --------
def benchmark_seed(arg):
    model,p,si,N,noise,n_each=arg; idx={'markov':0,'iid':1,'correlated':2,'signal':3}[model]
    seed=sim.BASE_SEED+170000+idx*10000+int(p*1000)+si; rng=np.random.default_rng(seed)
    delays=rng.uniform(-8,8,size=N);delays[0]=0;C,CM=sim.calibration_stream(N,delays,rng);est=sim.estimate_delays(C,CM,True)
    y=[]; scores={m:[] for m in ['Coincidence','Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman','TAMCE']}; sq={m:[] for m in ['Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman','TAMCE']}; bias={m:[] for m in sq}
    for cls in [0,1]:
      for _ in range(n_each):
        Z,S=generate_event_with_latent(N=N,kind='signal' if cls else 'background',noise_scale=noise,rng=rng,delays=delays);M=sim.make_mask(Z,p,model,rng);d=sim.method_scores(Z,M,est,PARAMS)
        pc=pairwise_complete_score(Z,M,est,PARAMS['W']); hl=hold_last_score(Z,M,est,PARAMS['W']); Xi=sim.align_matrix(interp_fill(Z,M),est); it=sim.event_score(Xi,None,W=PARAMS['W'])[0]
        vals={'Coincidence':d['Coincidence'],'Aligned zero-fill':d['Aligned zero-fill'],'Pairwise complete':pc,'Hold-last':hl,'Interpolation':it,'Kalman':d['Kalman'],'TAMCE':d['TAMCE']}
        y.append(cls)
        for m,v in vals.items(): scores[m].append(v)
        if cls:
            truth=latent_coherence_target(S,est,PARAMS['W'])
            for m in sq:
                e=vals[m]-truth; sq[m].append(e*e); bias[m].append(e)
    row={'model':model,'p':p,'seed':seed,'N':N,'noise_scale':noise,'n_each':n_each}
    for m,v in scores.items(): row['AUC_'+m]=roc_auc_score(y,v)
    for m in sq: row['RMSE_'+m]=float(np.sqrt(np.mean(sq[m]))); row['Bias_'+m]=float(np.mean(bias[m]))
    return row

# -------- Reliability / risk-coverage --------
def reliability_seed(si):
    seed=sim.BASE_SEED+180000+si; rng=np.random.default_rng(seed); N=16
    delays=rng.uniform(-8,8,size=N);delays[0]=0;C,CM=sim.calibration_stream(N,delays,rng);est=sim.estimate_delays(C,CM,True)
    rows=[]
    for model in ['markov','correlated','signal']:
      for p in [.2,.3,.4,.5,.6,.7]:
        for _ in range(24):
            Z,S=generate_event_with_latent(N=N,kind='signal',noise_scale=.82,rng=rng,delays=delays);M=sim.make_mask(Z,p,model,rng);d=sim.method_scores(Z,M,est,PARAMS); truth=latent_coherence_target(S,est,PARAMS['W'])
            _,Qk=sim.kalman_state(Z,M,PARAMS['qproc'],PARAMS['rmeas'],PARAMS['phi']); Qk=np.clip(sim.align_matrix(Qk,est),0,1); qk=float(Qk[:,REGION[0]:REGION[1]].mean())
            lm,lmin,pair=mask_stats(M)
            rows.append({'seed':seed,'model':model,'p':p,'truth':truth,'G':d['TAMCE'],'abs_error':abs(d['TAMCE']-truth),'sq_error':(d['TAMCE']-truth)**2,'Q':d['TAMCE_Q'],'kalman_conf':qk,'live_mean':lm,'live_min':lmin,'pair_support':pair})
    return rows

def risk_curve(df,score_col):
    # higher score = more confidence/support
    d=df.sort_values(score_col,ascending=False).reset_index(drop=True); n=len(d); rows=[]
    for cov in np.linspace(.1,1.0,10):
        k=max(1,int(round(cov*n))); x=d.iloc[:k]
        rows.append({'score':score_col,'coverage':k/n,'RMSE':float(np.sqrt(x.sq_error.mean())),'catastrophic_rate':float((x.abs_error>.20).mean())})
    return rows

# -------- G and weighting ablations --------
def ablation_seed(si):
    seed=sim.BASE_SEED+190000+si; rng=np.random.default_rng(seed);N=8;p=.60;noise=1.20
    delays=rng.uniform(-8,8,size=N);delays[0]=0;C,CM=sim.calibration_stream(N,delays,rng);est=sim.estimate_delays(C,CM,True)
    ys=[]; vals={k:[] for k in ['rms_sqrt','meanabs_sqrt','spectral_sqrt','rms_full']}
    for cls in [0,1]:
      for _ in range(50):
        Z,S=generate_event_with_latent(N=N,kind='signal' if cls else 'background',noise_scale=noise,rng=rng,delays=delays);M=sim.make_mask(Z,p,'correlated',rng)
        Xt,Qt=sim.tamce_state(Z,M,PARAMS['rho'],PARAMS['eps']); Xt=sim.align_matrix(Xt,est);Qt=np.clip(sim.align_matrix(Qt,est),0,1)
        ys.append(cls)
        vals['rms_sqrt'].append(event_variant(Xt,Qt,PARAMS['W'],'rms','sqrt')); vals['meanabs_sqrt'].append(event_variant(Xt,Qt,PARAMS['W'],'meanabs','sqrt')); vals['spectral_sqrt'].append(event_variant(Xt,Qt,PARAMS['W'],'spectral','sqrt')); vals['rms_full'].append(event_variant(Xt,Qt,PARAMS['W'],'rms','full'))
    row={'seed':seed}
    for k,v in vals.items(): row['AUC_'+k]=roc_auc_score(ys,v)
    return row


def main():
    # retune TAMCE and Kalman on dedicated validation seeds
    args=[(r,w,s) for r in [.15,.30,.45,.60,.75] for w in [24,40,56,72,96] for s in range(4)]
    with ProcessPoolExecutor(max_workers=8) as ex: rt=pd.DataFrame(list(ex.map(retune_cell,args)))
    rt.to_csv(OUT/'retune_rho_W_by_seed_v7.csv',index=False); rt.groupby(['rho','W']).agg(AUC=('AUC','mean'),RMSE_latent=('RMSE_latent','mean')).reset_index().to_csv(OUT/'retune_rho_W_v7.csv',index=False)
    args=[(e,s) for e in [.02,.05,.08,.12,.15] for s in range(6)]
    with ProcessPoolExecutor(max_workers=8) as ex: ep=pd.DataFrame(list(ex.map(epsilon_cell,args)))
    ep.to_csv(OUT/'epsilon_by_seed_v7.csv',index=False);ep.groupby('eps_x').agg(AUC=('AUC','mean'),RMSE_latent=('RMSE_latent','mean')).reset_index().to_csv(OUT/'epsilon_v7.csv',index=False)
    args=[(q,r,s) for q in [.05,.08,.12,.18,.27,.40] for r in [.15,.20,.30,.45,.70,1.0] for s in range(3)]
    with ProcessPoolExecutor(max_workers=8) as ex: kg=pd.DataFrame(list(ex.map(kal_cell,args)))
    kg.to_csv(OUT/'kalman_grid_by_seed_v7.csv',index=False);kg.groupby(['qproc','rmeas']).agg(AUC=('AUC','mean'),RMSE_latent=('RMSE_latent','mean')).reset_index().to_csv(OUT/'kalman_grid_v7.csv',index=False)

    # Central hard benchmark + two realistic missingness audits
    items=[]
    for p in [.40,.50,.60,.70]:
        for s in range(8): items.append(('correlated',p,s,8,1.20,50))
    for p in [.40,.60]:
        for s in range(12): items.append(('signal',p,s,16,.82,50))
    for p in [.40,.60]:
        for s in range(8): items.append(('markov',p,s,16,.82,40)); items.append(('iid',p,s,16,.82,40))
    with ProcessPoolExecutor(max_workers=8) as ex: bm=pd.DataFrame(list(ex.map(benchmark_seed,items)))
    bm.to_csv(OUT/'benchmark_by_seed_v7.csv',index=False)
    # aggregate
    num=[c for c in bm.columns if c.startswith('AUC_') or c.startswith('RMSE_') or c.startswith('Bias_')]
    ag=bm.groupby(['model','p','N','noise_scale']).agg({c:['mean','std'] for c in num})
    ag.columns=['_'.join(x) for x in ag.columns]; ag.reset_index().to_csv(OUT/'benchmark_summary_v7.csv',index=False)

    # Paired hard comparisons at correlated p=.60
    hd=bm[(bm.model=='correlated')&np.isclose(bm.p,.60)].sort_values('seed'); rows=[]
    for metric in ['AUC','RMSE']:
      for base in ['Aligned zero-fill','Pairwise complete','Kalman']:
        a=hd[f'{metric}_TAMCE'].to_numpy(); b=hd[f'{metric}_{base}'].to_numpy(); d=a-b; lo,hi=bootstrap_mean_ci(d,seed=271000+len(rows)); tt=ttest_rel(a,b)
        rows.append({'metric':metric,'comparison':f'TAMCE - {base}','mean_diff':d.mean(),'CI95_low':lo,'CI95_high':hi,'paired_t_p':tt.pvalue,'cohen_dz':d.mean()/d.std(ddof=1)})
    pd.DataFrame(rows).to_csv(OUT/'hard_paired_v7.csv',index=False)

    # Reliability/abstention
    with ProcessPoolExecutor(max_workers=8) as ex: chunks=list(ex.map(reliability_seed,range(8)))
    rd=pd.DataFrame([r for c in chunks for r in c]); rd.to_csv(OUT/'reliability_trials_v7.csv',index=False)
    rc=[]
    for sc in ['Q','kalman_conf','live_mean','live_min','pair_support']: rc.extend(risk_curve(rd,sc))
    rc=pd.DataFrame(rc);rc.to_csv(OUT/'risk_coverage_v7.csv',index=False)
    aucrows=[]
    y=(rd.abs_error>.20).astype(int)
    for sc in ['Q','kalman_conf','live_mean','live_min','pair_support']:
        aucrows.append({'score':sc,'AUC_high_error':roc_auc_score(y,1-rd[sc]),'AURC':np.trapz(rc[rc.score==sc].RMSE,rc[rc.score==sc].coverage)})
    pd.DataFrame(aucrows).to_csv(OUT/'reliability_summary_v7.csv',index=False)

    # low-support threshold sensitivity, to show 0.25 is not magic
    sens=[]
    for th in [.15,.20,.25,.30,.35,.40]:
        y=(rd.pair_support<th).astype(int)
        for sc in ['Q','kalman_conf','live_mean']:
            sens.append({'support_threshold':th,'score':sc,'AUROC':roc_auc_score(y,1-rd[sc])})
    pd.DataFrame(sens).to_csv(OUT/'support_threshold_sensitivity_v7.csv',index=False)

    # G/weighting ablation
    with ProcessPoolExecutor(max_workers=8) as ex: ab=pd.DataFrame(list(ex.map(ablation_seed,range(8))))
    ab.to_csv(OUT/'g_ablation_by_seed_v7.csv',index=False);ab.agg(['mean','std']).T.to_csv(OUT/'g_ablation_summary_v7.csv')

    print('Selected params',PARAMS)
    print('\nHard p=.60 means')
    print(hd[[c for c in hd if c.startswith('AUC_') or c.startswith('RMSE_')]].mean().to_string())
    print('\nReliability')
    print(pd.read_csv(OUT/'reliability_summary_v7.csv').to_string(index=False))
    print('\nG ablation')
    print(ab.mean(numeric_only=True).to_string())

if __name__=='__main__': main()


==> scripts/run_v7_remaining.py <==
from pathlib import Path
import numpy as np,pandas as pd
from concurrent.futures import ProcessPoolExecutor
from scipy.stats import ttest_rel
from sklearn.metrics import roc_auc_score
import run_v7_major_revision as v
from run_v5_review_fixes import bootstrap_mean_ci
BASE=Path(__file__).resolve().parent; OUT=BASE/'results_v7'

def bench(arg): return v.benchmark_seed(arg)
def rel_small(si):
    # same as v.reliability_seed but 12 trials/cell for runtime
    seed=v.sim.BASE_SEED+180000+si; rng=np.random.default_rng(seed); N=16
    delays=rng.uniform(-8,8,size=N);delays[0]=0;C,CM=v.sim.calibration_stream(N,delays,rng);est=v.sim.estimate_delays(C,CM,True);rows=[]
    for model in ['markov','correlated','signal']:
      for p in [.2,.3,.4,.5,.6,.7]:
        for _ in range(12):
          Z,S=v.generate_event_with_latent(N=N,kind='signal',noise_scale=.82,rng=rng,delays=delays);M=v.sim.make_mask(Z,p,model,rng);d=v.sim.method_scores(Z,M,est,v.PARAMS);truth=v.latent_coherence_target(S,est,v.PARAMS['W'])
          _,Qk=v.sim.kalman_state(Z,M,v.PARAMS['qproc'],v.PARAMS['rmeas'],v.PARAMS['phi']);Qk=np.clip(v.sim.align_matrix(Qk,est),0,1);qk=float(Qk[:,v.REGION[0]:v.REGION[1]].mean());lm,lmin,pair=v.mask_stats(M)
          rows.append({'seed':seed,'model':model,'p':p,'truth':truth,'G':d['TAMCE'],'abs_error':abs(d['TAMCE']-truth),'sq_error':(d['TAMCE']-truth)**2,'Q':d['TAMCE_Q'],'kalman_conf':qk,'live_mean':lm,'live_min':lmin,'pair_support':pair})
    return rows

def abl(si): return v.ablation_seed(si)
if __name__=='__main__':
    items=[]
    for p in [.40,.50,.60,.70]:
      for s in range(8): items.append(('correlated',p,s,8,1.20,30))
    for p in [.40,.60]:
      for s in range(8): items.append(('signal',p,s,16,.82,30))
    for model in ['markov','iid']:
      for s in range(8): items.append((model,.60,s,16,.82,30))
    with ProcessPoolExecutor(max_workers=8) as ex: bm=pd.DataFrame(list(ex.map(bench,items)))
    bm.to_csv(OUT/'benchmark_by_seed_v7.csv',index=False)
    num=[c for c in bm.columns if c.startswith('AUC_') or c.startswith('RMSE_') or c.startswith('Bias_')]
    ag=bm.groupby(['model','p','N','noise_scale']).agg({c:['mean','std'] for c in num});ag.columns=['_'.join(x) for x in ag.columns];ag.reset_index().to_csv(OUT/'benchmark_summary_v7.csv',index=False)
    hd=bm[(bm.model=='correlated')&np.isclose(bm.p,.60)].sort_values('seed');rows=[]
    for metric in ['AUC','RMSE']:
      for base in ['Aligned zero-fill','Pairwise complete','Kalman']:
        a=hd[f'{metric}_TAMCE'].to_numpy();b=hd[f'{metric}_{base}'].to_numpy();d=a-b;lo,hi=bootstrap_mean_ci(d,seed=271000+len(rows));tt=ttest_rel(a,b);rows.append({'metric':metric,'comparison':f'TAMCE - {base}','mean_diff':d.mean(),'CI95_low':lo,'CI95_high':hi,'paired_t_p':tt.pvalue,'cohen_dz':d.mean()/d.std(ddof=1)})
    pd.DataFrame(rows).to_csv(OUT/'hard_paired_v7.csv',index=False)
    with ProcessPoolExecutor(max_workers=8) as ex: chunks=list(ex.map(rel_small,range(8)))
    rd=pd.DataFrame([r for c in chunks for r in c]);rd.to_csv(OUT/'reliability_trials_v7.csv',index=False)
    rc=[]
    for sc in ['Q','kalman_conf','live_mean','live_min','pair_support']:rc.extend(v.risk_curve(rd,sc))
    rc=pd.DataFrame(rc);rc.to_csv(OUT/'risk_coverage_v7.csv',index=False)
    y=(rd.abs_error>.20).astype(int);out=[]
    for sc in ['Q','kalman_conf','live_mean','live_min','pair_support']:
      q=rc[rc.score==sc];out.append({'score':sc,'AUC_high_error':roc_auc_score(y,1-rd[sc]),'AURC':np.trapz(q.RMSE,q.coverage)})
    pd.DataFrame(out).to_csv(OUT/'reliability_summary_v7.csv',index=False)
    sens=[]
    for th in [.15,.20,.25,.30,.35,.40]:
      y=(rd.pair_support<th).astype(int)
      if y.nunique()<2: continue
      for sc in ['Q','kalman_conf','live_mean']:
        sens.append({'support_threshold':th,'score':sc,'AUROC':roc_auc_score(y,1-rd[sc])})
    pd.DataFrame(sens).to_csv(OUT/'support_threshold_sensitivity_v7.csv',index=False)
    with ProcessPoolExecutor(max_workers=8) as ex: ab=pd.DataFrame(list(ex.map(abl,range(8))))
    ab.to_csv(OUT/'g_ablation_by_seed_v7.csv',index=False);ab.agg(['mean','std']).T.to_csv(OUT/'g_ablation_summary_v7.csv')
    print('HARD\n',hd.mean(numeric_only=True).to_string());print('\nRELIABILITY\n',pd.read_csv(OUT/'reliability_summary_v7.csv').to_string(index=False));print('\nABL\n',ab.mean(numeric_only=True).to_string())


==> scripts/run_v8_referee_proofing.py <==
from __future__ import annotations
from pathlib import Path
from concurrent.futures import ProcessPoolExecutor
import numpy as np, pandas as pd
from scipy.stats import ttest_rel
from sklearn.metrics import roc_auc_score

# reuse the audited v7 implementation
import run_v7_major_revision as v
from run_v5_review_fixes import bootstrap_mean_ci

BASE=Path(__file__).resolve().parent
OUT=BASE/'results_v8'; OUT.mkdir(exist_ok=True)


def hard_seed(si:int):
    return v.benchmark_seed(('correlated',.60,si,8,1.20,50))


def same_record_ablation_seed(si:int):
    """Ablation on the *same seeded record stream* as the hard benchmark.

    The default score is read from method_scores directly so its AUC must reproduce
    the hard-benchmark TAMCE AUC exactly for every seed. Alternative network scores
    are evaluated from the same TAMCE channel state and support arrays.
    """
    model='correlated'; p=.60; N=8; noise=1.20; n_each=50
    seed=v.sim.BASE_SEED+170000+2*10000+int(p*1000)+si
    rng=np.random.default_rng(seed)
    delays=rng.uniform(-8,8,size=N); delays[0]=0
    C,CM=v.sim.calibration_stream(N,delays,rng)
    est=v.sim.estimate_delays(C,CM,True)
    ys=[]; vals={k:[] for k in ['default_rms','meanabs_sqrt','spectral_sqrt','rms_full']}
    for cls in [0,1]:
        for _ in range(n_each):
            Z,S=v.generate_event_with_latent(N=N,kind='signal' if cls else 'background',
                                             noise_scale=noise,rng=rng,delays=delays)
            M=v.sim.make_mask(Z,p,model,rng)
            d=v.sim.method_scores(Z,M,est,v.PARAMS)
            Xt,Qt=v.sim.tamce_state(Z,M,v.PARAMS['rho'],v.PARAMS['eps'])
            Xt=v.sim.align_matrix(Xt,est); Qt=np.clip(v.sim.align_matrix(Qt,est),0,1)
            ys.append(cls)
            vals['default_rms'].append(d['TAMCE'])
            vals['meanabs_sqrt'].append(v.event_variant(Xt,Qt,v.PARAMS['W'],'meanabs','sqrt'))
            vals['spectral_sqrt'].append(v.event_variant(Xt,Qt,v.PARAMS['W'],'spectral','sqrt'))
            vals['rms_full'].append(v.event_variant(Xt,Qt,v.PARAMS['W'],'rms','full'))
    row={'seed':seed}
    for k,z in vals.items(): row['AUC_'+k]=roc_auc_score(ys,z)
    return row


def misspec_seed(arg):
    kind,si=arg
    p=.60; N=8; noise=1.00; n_each=50
    seed=v.sim.BASE_SEED+240000+{'heavy_tail':0,'drift':10000,'mixed':20000}[kind]+si
    rng=np.random.default_rng(seed)
    delays=rng.uniform(-8,8,size=N); delays[0]=0
    C,CM=v.sim.calibration_stream(N,delays,rng); est=v.sim.estimate_delays(C,CM,True)
    y=[]; scores={m:[] for m in ['Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman','TAMCE']}
    sq={m:[] for m in scores}
    for cls in [0,1]:
        for _ in range(n_each):
            Z,S=v.generate_event_with_latent(N=N,kind='signal' if cls else 'background',
                                             noise_scale=noise,rng=rng,delays=delays)
            T=Z.shape[1]
            if kind in ('heavy_tail','mixed'):
                # finite-variance Student-t contamination plus rare impulses; parameters fixed a priori
                ht=rng.standard_t(df=3,size=Z.shape)/np.sqrt(3.0)
                Z=Z+0.32*ht
                impulses=rng.random(Z.shape)<0.008
                Z=Z+impulses*rng.normal(0,2.2,size=Z.shape)
            if kind in ('drift','mixed'):
                # channel-dependent slow baseline/gain drift not represented in the tuned Kalman model
                tt=np.linspace(-1,1,T)
                off=rng.normal(0,0.14,size=(N,1))*tt
                gain=1+rng.normal(0,0.10,size=(N,1))*np.sin(np.linspace(0,np.pi,T))[None,:]
                Z=Z*gain+off
            M=v.sim.make_mask(Z,p,'correlated',rng)
            d=v.sim.method_scores(Z,M,est,v.PARAMS)
            pc=v.pairwise_complete_score(Z,M,est,v.PARAMS['W'])
            hl=v.hold_last_score(Z,M,est,v.PARAMS['W'])
            Xi=v.sim.align_matrix(v.interp_fill(Z,M),est); it=v.sim.event_score(Xi,None,W=v.PARAMS['W'])[0]
            vv={'Aligned zero-fill':d['Aligned zero-fill'],'Pairwise complete':pc,'Hold-last':hl,
                'Interpolation':it,'Kalman':d['Kalman'],'TAMCE':d['TAMCE']}
            y.append(cls)
            for m,z in vv.items(): scores[m].append(z)
            if cls:
                truth=v.latent_coherence_target(S,est,v.PARAMS['W'])
                for m,z in vv.items(): sq[m].append((z-truth)**2)
    row={'kind':kind,'seed':seed}
    for m,z in scores.items(): row['AUC_'+m]=roc_auc_score(y,z); row['RMSE_'+m]=float(np.sqrt(np.mean(sq[m])))
    return row


def main():
    # 16 independent seeds for the central benchmark only
    with ProcessPoolExecutor(max_workers=8) as ex:
        hard=pd.DataFrame(list(ex.map(hard_seed,range(16))))
    hard.to_csv(OUT/'hard_benchmark_16seeds_v8.csv',index=False)

    with ProcessPoolExecutor(max_workers=8) as ex:
        abl=pd.DataFrame(list(ex.map(same_record_ablation_seed,range(16))))
    abl.to_csv(OUT/'g_ablation_same_records_16seeds_v8.csv',index=False)
    # exact per-seed identity check for default score
    chk=hard[['seed','AUC_TAMCE']].merge(abl[['seed','AUC_default_rms']],on='seed')
    chk['absdiff']=(chk.AUC_TAMCE-chk.AUC_default_rms).abs()
    chk.to_csv(OUT/'ablation_identity_check_v8.csv',index=False)
    assert chk.absdiff.max()<1e-12, chk

    # paired tests with 16 seeds
    rows=[]
    for metric in ['AUC','RMSE']:
        for base in ['Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman']:
            a=hard[f'{metric}_TAMCE'].to_numpy(); b=hard[f'{metric}_{base}'].to_numpy(); d=a-b
            lo,hi=bootstrap_mean_ci(d,seed=281000+len(rows)); tt=ttest_rel(a,b)
            rows.append({'metric':metric,'comparison':f'TAMCE - {base}','n_seed':len(d),
                         'mean_diff':d.mean(),'CI95_low':lo,'CI95_high':hi,'paired_t_p':tt.pvalue,
                         'cohen_dz':d.mean()/d.std(ddof=1)})
    pd.DataFrame(rows).to_csv(OUT/'hard_paired_16seeds_v8.csv',index=False)

    # concise method summary for referee-proof reporting
    summ=[]
    for m in ['Coincidence','Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman','TAMCE']:
        r={'method':m,'causal':m!='Interpolation','explicit_support':m in ['Pairwise complete','TAMCE'],
           'hard_AUC_mean':hard[f'AUC_{m}'].mean(),'hard_AUC_sd':hard[f'AUC_{m}'].std(ddof=1)}
        if f'RMSE_{m}' in hard: r['hard_RMSE_mean']=hard[f'RMSE_{m}'].mean();r['hard_RMSE_sd']=hard[f'RMSE_{m}'].std(ddof=1)
        summ.append(r)
    pd.DataFrame(summ).to_csv(OUT/'hard_method_summary_v8.csv',index=False)

    # fixed, explicitly out-of-model stress family
    args=[(k,s) for k in ['heavy_tail','drift','mixed'] for s in range(8)]
    with ProcessPoolExecutor(max_workers=8) as ex:
        mm=pd.DataFrame(list(ex.map(misspec_seed,args)))
    mm.to_csv(OUT/'model_misspecification_by_seed_v8.csv',index=False)
    ag=[]
    for k,g in mm.groupby('kind'):
        for m in ['Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman','TAMCE']:
            ag.append({'kind':k,'method':m,'n_seed':len(g),'AUC_mean':g[f'AUC_{m}'].mean(),'AUC_sd':g[f'AUC_{m}'].std(ddof=1),
                       'RMSE_mean':g[f'RMSE_{m}'].mean(),'RMSE_sd':g[f'RMSE_{m}'].std(ddof=1)})
    pd.DataFrame(ag).to_csv(OUT/'model_misspecification_summary_v8.csv',index=False)

    print('CENTRAL 16-SEED MEANS')
    for m in ['Coincidence','Aligned zero-fill','Pairwise complete','Hold-last','Interpolation','Kalman','TAMCE']:
        print(f'{m:20s} AUC={hard[f"AUC_{m}"].mean():.4f} +/- {hard[f"AUC_{m}"].std(ddof=1):.4f}',end='')
        if f'RMSE_{m}' in hard: print(f'  RMSE={hard[f"RMSE_{m}"].mean():.4f} +/- {hard[f"RMSE_{m}"].std(ddof=1):.4f}')
        else: print()
    print('identity max diff',chk.absdiff.max())
    print('\nABLATION')
    print(abl.mean(numeric_only=True).to_string())
    print('\nMISSPEC')
    print(pd.read_csv(OUT/'model_misspecification_summary_v8.csv').to_string(index=False))

if __name__=='__main__': main()


==> scripts/run_v9_guard_sensitivity.py <==
from pathlib import Path
import sys, numpy as np, pandas as pd
from sklearn.metrics import roc_auc_score

HERE=Path(__file__).resolve().parent
sys.path.insert(0,str(HERE))
import tamce_v3_simulation as sim
import run_v7_major_revision as v

OUT=HERE.parent/'results'/'results_v9'; OUT.mkdir(parents=True,exist_ok=True)
PARAMS=v.PARAMS.copy(); REGION=v.REGION

def masked_ncc_eps(a,b,ma,mb,lag,epsc):
    if lag>=0:
        aa=a[:len(a)-lag] if lag else a; bb=b[lag:]
        mm=(ma[:len(a)-lag] if lag else ma)*mb[lag:]
    else:
        L=-lag; aa=a[L:]; bb=b[:len(b)-L]; mm=ma[L:]*mb[:len(b)-L]
    ok=mm>0.5
    if ok.sum()<16: return np.nan
    aa=aa[ok]-aa[ok].mean(); bb=bb[ok]-bb[ok].mean()
    den=np.sqrt(np.dot(aa,aa)*np.dot(bb,bb))+epsc
    return float(np.dot(aa,bb)/den)

def estimate_delays_eps(C,M,epsc,maxlag=12):
    N,T=C.shape; est=np.zeros(N)
    for i in range(1,N):
        lags=np.arange(-maxlag,maxlag+1)
        vals=np.array([masked_ncc_eps(C[0],C[i],M[0],M[i],int(l),epsc) for l in lags])
        j=int(np.nanargmax(vals)); lag=float(lags[j])
        if 0<j<len(vals)-1 and np.all(np.isfinite(vals[j-1:j+2])):
            ym,y0,yp=vals[j-1],vals[j],vals[j+1]; den=ym-2*y0+yp
            if abs(den)>epsc:
                delta=.5*(ym-yp)/den
                if abs(delta)<=1: lag+=float(delta)
        est[i]=-lag
    return est

def corr_score_window_eps(X,Q,epsR):
    N,W=X.shape
    den=Q.sum(axis=1,keepdims=True)+epsR
    mu=(Q*X).sum(axis=1,keepdims=True)/den
    Y=np.sqrt(np.clip(Q,0,1))*(X-mu)
    C=Y@Y.T; d=np.sqrt(np.maximum(np.diag(C),0))
    R=C/(d[:,None]*d[None,:]+epsR)
    iu=np.triu_indices(N,1)
    return float(np.sqrt(np.mean(R[iu]**2)))

def tamce_score_eps(Z,M,est,epsR):
    X,Q=sim.tamce_state(Z,M,PARAMS['rho'],PARAMS['eps'])
    X=sim.align_matrix(X,est); Q=np.clip(sim.align_matrix(Q,est),0,1)
    lo,hi=REGION; vals=[]
    for s in range(lo,max(lo+1,hi-PARAMS['W']+1),16):
        vals.append(corr_score_window_eps(X[:,s:s+PARAMS['W']],Q[:,s:s+PARAMS['W']],epsR))
    return max(vals) if vals else corr_score_window_eps(X[:,lo:hi],Q[:,lo:hi],epsR)

def latent_score_eps(S,est,epsR):
    X=sim.align_matrix(S,est); Q=np.ones_like(X)
    lo,hi=REGION; vals=[]
    for s in range(lo,max(lo+1,hi-PARAMS['W']+1),16):
        vals.append(corr_score_window_eps(X[:,s:s+PARAMS['W']],Q[:,s:s+PARAMS['W']],epsR))
    return max(vals) if vals else corr_score_window_eps(X[:,lo:hi],Q[:,lo:hi],epsR)

def run():
    epsR_grid=[1e-12,1e-10,1e-8,1e-6,1e-4]
    epsc_grid=[1e-14,1e-12,1e-10,1e-8,1e-6]
    rowsR=[]; rowsC=[]
    for si in range(4):
        seed=sim.BASE_SEED+290000+si; rng=np.random.default_rng(seed); N=8; p=.6; noise=1.2
        delays=rng.uniform(-8,8,size=N); delays[0]=0
        C,CM=sim.calibration_stream(N,delays,rng)
        est0=estimate_delays_eps(C,CM,1e-12)
        events=[]
        for cls in [0,1]:
            for _ in range(30):
                Z,S=v.generate_event_with_latent(N=N,kind='signal' if cls else 'background',noise_scale=noise,rng=rng,delays=delays)
                M=sim.make_mask(Z,p,'correlated',rng)
                events.append((cls,Z,S,M))
        for er in epsR_grid:
            yy=[]; ss=[]; sq=[]
            for cls,Z,S,M in events:
                score=tamce_score_eps(Z,M,est0,er); yy.append(cls); ss.append(score)
                if cls:
                    truth=latent_score_eps(S,est0,er); sq.append((score-truth)**2)
            rowsR.append(dict(seed=seed,epsR=er,AUC=roc_auc_score(yy,ss),RMSE=float(np.sqrt(np.mean(sq)))))
        for ec in epsc_grid:
            est=estimate_delays_eps(C,CM,ec)
            mae=float(np.mean(np.abs(est-(-delays))))  # alignment shifts target is -delay
            yy=[]; ss=[]; sq=[]
            for cls,Z,S,M in events:
                score=tamce_score_eps(Z,M,est,1e-8); yy.append(cls); ss.append(score)
                if cls:
                    truth=latent_score_eps(S,est,1e-8); sq.append((score-truth)**2)
            rowsC.append(dict(seed=seed,epsc=ec,delay_MAE=mae,AUC=roc_auc_score(yy,ss),RMSE=float(np.sqrt(np.mean(sq)))))
    r=pd.DataFrame(rowsR); c=pd.DataFrame(rowsC)
    r.to_csv(OUT/'epsilon_R_sensitivity_by_seed_v9.csv',index=False); c.to_csv(OUT/'epsilon_c_sensitivity_by_seed_v9.csv',index=False)
    rs=r.groupby('epsR').agg(AUC=('AUC','mean'),RMSE=('RMSE','mean')).reset_index(); cs=c.groupby('epsc').agg(delay_MAE=('delay_MAE','mean'),AUC=('AUC','mean'),RMSE=('RMSE','mean')).reset_index()
    rs.to_csv(OUT/'epsilon_R_sensitivity_v9.csv',index=False); cs.to_csv(OUT/'epsilon_c_sensitivity_v9.csv',index=False)
    print('epsR\n',rs.to_string(index=False)); print('\nepsc\n',cs.to_string(index=False))
    print('\nmax delta epsR AUC',rs.AUC.max()-rs.AUC.min(),'RMSE',rs.RMSE.max()-rs.RMSE.min())
    print('max delta epsc AUC',cs.AUC.max()-cs.AUC.min(),'RMSE',cs.RMSE.max()-cs.RMSE.min(),'MAE',cs.delay_MAE.max()-cs.delay_MAE.min())
if __name__=='__main__': run()


==> scripts/tamce_v3_simulation.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from pathlib import Path
from time import perf_counter
from sklearn.metrics import roc_auc_score
from scipy.stats import ttest_rel

OUT = Path(__file__).resolve().parent
FIG = OUT/'figures'; TAB=OUT/'results'
FIG.mkdir(exist_ok=True); TAB.mkdir(exist_ok=True)

BASE_SEED = 25122025


def shift_interp(x, shift):
    """Return y[n] = x[n-shift] using linear interpolation, zero outside."""
    t = np.arange(len(x), dtype=float)
    return np.interp(t-shift, t, x, left=0.0, right=0.0)


def shared_transient(T, rng):
    t=np.arange(T,dtype=float)
    c1=0.9*np.exp(-0.5*((t-145)/10.0)**2)
    c2=0.65*np.exp(-0.5*((t-181)/20.0)**2)
    ring=0.22*np.exp(-0.5*((t-168)/31.0)**2)*np.cos(2*np.pi*(t-140)/28.0)
    return c1+c2+ring


def ar1_noise(T, rng, phi=0.72):
    e=rng.normal(size=T)
    x=np.empty(T); x[0]=e[0]
    s=np.sqrt(max(1-phi*phi,1e-8))
    for n in range(1,T): x[n]=phi*x[n-1]+s*e[n]
    return x


def generate_event(N=16,T=320,kind='signal',noise_scale=0.72,rng=None,delays=None):
    rng=np.random.default_rng() if rng is None else rng
    if delays is None: delays=rng.uniform(-8,8,size=N)
    base=shared_transient(T,rng)
    X=np.zeros((N,T))
    if kind=='signal':
        for i in range(N):
            amp=rng.lognormal(mean=0.0,sigma=0.18)
            jitter=rng.normal(scale=0.45)
            shape=base + 0.08*rng.normal()*np.exp(-0.5*((np.arange(T)-170)/16)**2)
            sig=amp*shift_interp(shape, delays[i]+jitter)
            noise=0.65*rng.normal(size=T)+0.35*ar1_noise(T,rng)
            X[i]=sig + noise_scale*noise
    else:
        # difficult partially coherent background: a small subcluster plus independent pulses
        k=int(rng.integers(max(3,N//5), max(4,N//2)+1))
        idx=set(rng.choice(N,size=k,replace=False).tolist())
        bg_base=0.72*base + 0.22*np.exp(-0.5*((np.arange(T)-125)/15)**2)
        for i in range(N):
            noise=0.65*rng.normal(size=T)+0.35*ar1_noise(T,rng)
            if i in idx:
                amp=rng.lognormal(mean=-0.15,sigma=0.24)
                sig=amp*shift_interp(bg_base, delays[i]+rng.normal(scale=1.0))
            else:
                center=rng.uniform(105,215); width=rng.uniform(7,25); amp=rng.uniform(0.25,0.85)
                pulse=amp*np.exp(-0.5*((np.arange(T)-center)/width)**2)
                sig=shift_interp(pulse, delays[i]+rng.normal(scale=2.0))
            X[i]=sig + noise_scale*noise
    # Robust per-channel normalization from pre-event baseline.
    pre=X[:,:80]
    med=np.median(pre,axis=1,keepdims=True)
    mad=np.median(np.abs(pre-med),axis=1,keepdims=True)/0.67448975
    mad=np.maximum(mad,0.2)
    return (X-med)/mad


def calibration_stream(N,delays,rng,T=1024,noise=0.35,missing=0.05):
    # Broad-band colored calibration reference.
    ref=ar1_noise(T,rng,phi=0.45)+0.45*ar1_noise(T,rng,phi=-0.3)
    ref=(ref-ref.mean())/ref.std()
    C=np.empty((N,T)); M=np.ones((N,T),dtype=float)
    for i,d in enumerate(delays):
        C[i]=shift_interp(ref,d)+noise*rng.normal(size=T)
        M[i]=rng.random(T)>missing
    return C,M


def masked_ncc(a,b,ma,mb,lag):
    # Corr a[n] with b[n+lag]
    if lag>=0:
        aa=a[:len(a)-lag] if lag else a
        bb=b[lag:]
        mm=(ma[:len(a)-lag] if lag else ma)*mb[lag:]
    else:
        L=-lag
        aa=a[L:]; bb=b[:len(b)-L]; mm=ma[L:]*mb[:len(b)-L]
    ok=mm>0.5
    if ok.sum()<16: return np.nan
    aa=aa[ok]-aa[ok].mean(); bb=bb[ok]-bb[ok].mean()
    den=np.sqrt(np.dot(aa,aa)*np.dot(bb,bb))+1e-12
    return float(np.dot(aa,bb)/den)


def estimate_delays(C,M,maxlag=12,fractional=True):
    N,T=C.shape; est=np.zeros(N)
    for i in range(1,N):
        lags=np.arange(-maxlag,maxlag+1)
        vals=np.array([masked_ncc(C[0],C[i],M[0],M[i],int(l)) for l in lags])
        j=int(np.nanargmax(vals)); lag=float(lags[j])
        if fractional and 0<j<len(vals)-1 and np.all(np.isfinite(vals[j-1:j+2])):
            ym, y0, yp=vals[j-1],vals[j],vals[j+1]
            den=(ym-2*y0+yp)
            if abs(den)>1e-12:
                delta=0.5*(ym-yp)/den
                if abs(delta)<=1.0: lag += float(delta)
        # lag estimates the relative delay of channel i with respect to channel 0.
        # The alignment operation y[n]=x[n-shift] therefore requires the opposite sign.
        est[i]=-lag
    return est


def align_matrix(X,align_shifts):
    return np.vstack([shift_interp(X[i], align_shifts[i]) for i in range(X.shape[0])])


def markov_mask(N,T,p_missing,rng,mean_gap=10.0):
    if p_missing<=0: return np.ones((N,T),dtype=float)
    p10=min(1.0,1.0/mean_gap) # missing->live
    p01=min(1.0,p_missing*p10/max(1-p_missing,1e-6))
    M=np.ones((N,T),dtype=float)
    for i in range(N):
        state = rng.random()<p_missing
        for n in range(T):
            M[i,n]=0.0 if state else 1.0
            if state:
                if rng.random()<p10: state=False
            else:
                if rng.random()<p01: state=True
    return M


def iid_mask(N,T,p_missing,rng):
    return (rng.random((N,T))>=p_missing).astype(float)


def correlated_mask(N,T,p_missing,rng,mean_gap=10.0):
    if p_missing<=0: return np.ones((N,T),dtype=float)
    common_p=0.55*p_missing
    indiv_p=(p_missing-common_p)/max(1-common_p,1e-8)
    common=markov_mask(1,T,common_p,rng,mean_gap=mean_gap)[0]
    ind=markov_mask(N,T,indiv_p,rng,mean_gap=mean_gap)
    return ind*common[None,:]


def signal_dependent_mask(X,p_missing,rng):
    # Saturation-like: missingness preferentially occurs at high |signal|, calibrated to mean p.
    A=np.abs(X); z=A/(np.quantile(A,0.95,axis=1,keepdims=True)+1e-9)
    raw=0.15+1.2*np.clip(z,0,1.5)
    # scale probabilities per channel to target mean p approximately
    probs=np.empty_like(raw)
    for i in range(X.shape[0]):
        scale=p_missing/(raw[i].mean()+1e-9)
        probs[i]=np.clip(scale*raw[i],0,0.95)
    return (rng.random(X.shape)>=probs).astype(float)


def make_mask(X,p,model,rng):
    N,T=X.shape
    if model=='markov': return markov_mask(N,T,p,rng)
    if model=='iid': return iid_mask(N,T,p,rng)
    if model=='correlated': return correlated_mask(N,T,p,rng)
    if model=='signal': return signal_dependent_mask(X,p,rng)
    raise ValueError(model)


def tamce_state(Z,M,rho=0.5,eps=0.08):
    N,T=Z.shape; b=np.zeros(N); q=np.zeros(N)
    X=np.zeros_like(Z); Q=np.zeros_like(Z)
    for n in range(T):
        b=rho*b+(1-rho)*M[:,n]*Z[:,n]
        q=rho*q+(1-rho)*M[:,n]
        X[:,n]=b/np.maximum(q,eps)
        Q[:,n]=q
    return X,Q


def kalman_state(Z,M,qproc=0.08,rmeas=0.8,phi=0.96):
    # Diagonal intermittent-observation Kalman filter; one scalar state per channel.
    N,T=Z.shape; x=np.zeros(N); P=np.ones(N)*1.0
    X=np.zeros_like(Z); Qc=np.zeros_like(Z)
    for n in range(T):
        x=phi*x
        P=phi*phi*P+qproc
        live=M[:,n]>0.5
        if np.any(live):
            K=P[live]/(P[live]+rmeas)
            x[live]=x[live]+K*(Z[live,n]-x[live])
            P[live]=(1-K)*P[live]
        X[:,n]=x
        Qc[:,n]=1.0/(1.0+P/max(rmeas,1e-9))
    return X,Qc


def corr_score_window(X,Q=None,eps=1e-8):
    N,W=X.shape
    if Q is None:
        # ordinary correlation with zero-variance protection
        Xc=X-X.mean(axis=1,keepdims=True)
        C=Xc@Xc.T
    else:
        den=Q.sum(axis=1,keepdims=True)+eps
        mu=(Q*X).sum(axis=1,keepdims=True)/den
        Y=np.sqrt(np.clip(Q,0,1))*(X-mu)
        C=Y@Y.T
    d=np.sqrt(np.maximum(np.diag(C),0))
    R=C/(d[:,None]*d[None,:]+eps)
    iu=np.triu_indices(N,1)
    G=float(np.sqrt(np.mean(R[iu]**2)))
    if Q is None:
        support=1.0
    else:
        # Mean pairwise support in the window, vectorized through Q Q^T.
        S=(Q@Q.T)/max(W,1)
        support=float(np.mean(S[iu])) if len(iu[0]) else 1.0
    return G,support


def event_score(X,Q=None,W=48,region=(105,255),stride=16):
    lo,hi=region; vals=[]; sups=[]
    starts=range(lo,max(lo+1,hi-W+1),stride)
    for s in starts:
        g,q=corr_score_window(X[:,s:s+W], None if Q is None else Q[:,s:s+W])
        vals.append(g); sups.append(q)
    if not vals:
        g,q=corr_score_window(X[:,lo:hi],None if Q is None else Q[:,lo:hi]); return g,q
    j=int(np.argmax(vals))
    return float(vals[j]),float(sups[j])


def zero_fill_score(Z,M,align_shifts=None,W=48):
    X=Z*M
    if align_shifts is not None: X=align_matrix(X,align_shifts)
    return event_score(X,None,W=W)[0]


def coincidence_score(Z,M,align_shifts=None,threshold=1.8):
    X=Z.copy(); MM=M.copy()
    if align_shifts is not None:
        X=align_matrix(X,align_shifts); MM=align_matrix(MM,align_shifts)
        MM=(MM>0.5).astype(float)
    hit=(X>threshold)*MM
    return float(np.max(hit.mean(axis=0)))


def full_reference_score(Z,align_shifts,rho,W,eps):
    M=np.ones_like(Z)
    X,Q=tamce_state(Z,M,rho,eps)
    X=align_matrix(X,align_shifts); Q=align_matrix(Q,align_shifts)
    Q=np.clip(Q,0,1)
    return event_score(X,Q,W=W)[0]


def method_scores(Z,M,align_shifts,params):
    rho,W,eps=params['rho'],params['W'],params['eps']
    out={}
    out['Coincidence']=coincidence_score(Z,M,align_shifts)
    out['Unaligned zero-fill']=zero_fill_score(Z,M,None,W)
    out['Aligned zero-fill']=zero_fill_score(Z,M,align_shifts,W)
    Xk,Qk=kalman_state(Z,M,params['qproc'],params['rmeas'],params['phi'])
    Xk=align_matrix(Xk,align_shifts); Qk=np.clip(align_matrix(Qk,align_shifts),0,1)
    out['Kalman']=event_score(Xk,Qk,W=W)[0]
    Xt,Qt=tamce_state(Z,M,rho,eps)
    Xt=align_matrix(Xt,align_shifts); Qt=np.clip(align_matrix(Qt,align_shifts),0,1)
    gt,qt=event_score(Xt,Qt,W=W)
    out['TAMCE']=gt; out['TAMCE_Q']=qt
    return out


def one_seed(seed,p,model,params,n_each=60,N=16,noise_scale=0.72,fractional_cal=True):
    rng=np.random.default_rng(seed)
    delays=rng.uniform(-8,8,size=N); delays[0]=0
    C,CM=calibration_stream(N,delays,rng)
    est=estimate_delays(C,CM,fractional=fractional_cal)
    # est is the shift applied to channel i. Validate sign below via MAE against -relative delay.
    true_align=-(delays-delays[0])
    mae=float(np.mean(np.abs(est-true_align)))
    ys=[]; records=[]
    refs=[]
    for cls in [0,1]:
        kind='signal' if cls==1 else 'background'
        for e in range(n_each):
            Z=generate_event(N=N,kind=kind,noise_scale=noise_scale,rng=rng,delays=delays)
            M=make_mask(Z,p,model,rng)
            d=method_scores(Z,M,est,params)
            ref=full_reference_score(Z,est,params['rho'],params['W'],params['eps']) if cls==1 else np.nan
            row={'seed':seed,'p':p,'model':model,'class':cls,'ref':ref,'delay_mae':mae,**d}
            records.append(row)
    df=pd.DataFrame(records)
    summary={'seed':seed,'p':p,'model':model,'delay_mae':mae}
    for method in ['Coincidence','Unaligned zero-fill','Aligned zero-fill','Kalman','TAMCE']:
        summary['AUC_'+method]=roc_auc_score(df['class'],df[method])
        sig=df[df['class']==1]
        summary['RMSE_'+method]=float(np.sqrt(np.mean((sig[method]-sig['ref'])**2)))
    summary['Q_TAMCE']=float(df[df['class']==1]['TAMCE_Q'].mean())
    return summary,df


def validation_grid():
    """Held-out global parameter selection; never retuned per missingness level."""
    rows=[]
    rhos=[0.30,0.45,0.60,0.75]
    Ws=[24,40,56,72]
    base={'rho':0.5,'W':48,'eps':0.08,'qproc':0.08,'rmeas':0.8,'phi':0.96}
    for rho in rhos:
      for W in Ws:
        vals=[]
        for si in range(2):
            pp=base.copy(); pp['rho']=rho; pp['W']=W
            ss,_=one_seed(BASE_SEED+9000+si,0.4,'markov',pp,n_each=20,N=16)
            vals.append(ss)
        auc=float(np.mean([x['AUC_TAMCE'] for x in vals]))
        rm=float(np.mean([x['RMSE_TAMCE'] for x in vals]))
        rows.append({'rho':rho,'W':W,'AUC':auc,'RMSE':rm})
    df=pd.DataFrame(rows); df.to_csv(TAB/'sensitivity_grid.csv',index=False)
    # Transparent lexicographic rule: retain configurations within 0.002 AUC of the
    # validation maximum, then minimize RMSE, then choose the shorter window.
    cand=df[df.AUC >= df.AUC.max()-0.002].copy()
    cand=cand.sort_values(['RMSE','W','rho'],ascending=[True,True,True])
    best=cand.iloc[0]
    return df, float(best.rho), int(best.W)


def tune_kalman(rho,W):
    """Tune the diagonal Kalman baseline on validation seeds only."""
    rows=[]; base={'rho':rho,'W':W,'eps':0.08,'qproc':0.08,'rmeas':0.8,'phi':0.96}
    for qproc in [0.03,0.08,0.18]:
      for rmeas in [0.45,0.9,1.5]:
        vals=[]
        for si in range(2):
            pp=base.copy();pp['qproc']=qproc;pp['rmeas']=rmeas
            ss,_=one_seed(BASE_SEED+9500+si,0.4,'markov',pp,n_each=20,N=16)
            vals.append(ss)
        auc=float(np.mean([x['AUC_Kalman'] for x in vals]))
        rm=float(np.mean([x['RMSE_Kalman'] for x in vals]))
        rows.append({'qproc':qproc,'rmeas':rmeas,'AUC':auc,'RMSE':rm})
    df=pd.DataFrame(rows); df.to_csv(TAB/'kalman_tuning.csv',index=False)
    cand=df[df.AUC >= df.AUC.max()-0.002].copy().sort_values(['RMSE','qproc','rmeas'])
    b=cand.iloc[0]
    return float(b.qproc),float(b.rmeas)


def primary_benchmark(params,full=False):
    missing=[0,0.1,0.2,0.3,0.4,0.5,0.6]
    # Main paper: burst Markov + IID + channel-correlated missingness.
    models=['markov','iid','correlated']
    nseed=12 if full else 6
    n_each=70 if full else 35
    sums=[]
    for model in models:
      for p in missing:
        for si in range(nseed):
            ss,_=one_seed(BASE_SEED+10000+si+1000*models.index(model),p,model,params,n_each=n_each,N=16)
            sums.append(ss)
    # Additional saturation-like stress test at representative missing fractions.
    for p in [0.2,0.4,0.6]:
      for si in range(max(4,nseed//2)):
        ss,_=one_seed(BASE_SEED+14000+si,p,'signal',params,n_each=n_each,N=16)
        sums.append(ss)
    df=pd.DataFrame(sums); df.to_csv(TAB/'primary_summary_by_seed.csv',index=False)
    ag=[]
    for (model,p),g in df.groupby(['model','p']):
        row={'model':model,'p':p}
        for m in ['Coincidence','Unaligned zero-fill','Aligned zero-fill','Kalman','TAMCE']:
            for metric in ['AUC','RMSE']:
                x=g[f'{metric}_{m}'].values
                row[f'{metric}_{m}_mean']=x.mean(); row[f'{metric}_{m}_sd']=x.std(ddof=1) if len(x)>1 else 0.0
        q=g['Q_TAMCE'].values; row['Q_mean']=q.mean();row['Q_sd']=q.std(ddof=1) if len(q)>1 else 0.0
        ag.append(row)
    agg=pd.DataFrame(ag); agg.to_csv(TAB/'primary_aggregate.csv',index=False)
    return df,agg

def parameter_sensitivity_figure(grid,best_rho,best_W):
    pivA=grid.pivot(index='rho',columns='W',values='AUC')
    pivR=grid.pivot(index='rho',columns='W',values='RMSE')
    fig,axs=plt.subplots(1,2,figsize=(10,4.2),constrained_layout=True)
    im=axs[0].imshow(pivA.values,origin='lower',aspect='auto')
    axs[0].set_xticks(range(len(pivA.columns)),pivA.columns); axs[0].set_yticks(range(len(pivA.index)),pivA.index)
    axs[0].set_xlabel('window length W');axs[0].set_ylabel('persistence rho');axs[0].set_title('(a) Validation ROC AUC')
    fig.colorbar(im,ax=axs[0],fraction=0.046)
    im2=axs[1].imshow(pivR.values,origin='lower',aspect='auto')
    axs[1].set_xticks(range(len(pivR.columns)),pivR.columns); axs[1].set_yticks(range(len(pivR.index)),pivR.index)
    axs[1].set_xlabel('window length W');axs[1].set_ylabel('persistence rho');axs[1].set_title('(b) Validation RMSE')
    fig.colorbar(im2,ax=axs[1],fraction=0.046)
    fig.savefig(FIG/'fig_parameter_sensitivity.pdf',bbox_inches='tight',pad_inches=0.02); plt.close(fig)


def plot_primary(agg):
    methods=['Coincidence','Aligned zero-fill','Kalman','TAMCE']
    for model in ['markov','iid','correlated','signal']:
        a=agg[agg.model==model].sort_values('p')
        fig,ax=plt.subplots(figsize=(6.4,4.2))
        for m in methods:
            y=a[f'AUC_{m}_mean'];sd=a[f'AUC_{m}_sd']
            ax.plot(a.p,y,marker='o',label=m);ax.fill_between(a.p,y-sd,y+sd,alpha=0.12)
        ax.set_ylim(0.45,1.01);ax.set_xlabel('missing-observation fraction');ax.set_ylabel('ROC AUC');ax.legend(fontsize=8)
        ax.set_title({'markov':'Burst Markov missingness','iid':'Independent random missingness','correlated':'Channel-correlated burst missingness','signal':'Signal-dependent missingness'}[model])
        fig.savefig(FIG/f'fig_auc_{model}.pdf',bbox_inches='tight',pad_inches=0.02);plt.close(fig)
    # RMSE main markov
    a=agg[agg.model=='markov'].sort_values('p')
    fig,ax=plt.subplots(figsize=(6.4,4.2))
    for m in ['Aligned zero-fill','Kalman','TAMCE']:
        y=a[f'RMSE_{m}_mean'];sd=a[f'RMSE_{m}_sd'];ax.plot(a.p,y,marker='o',label=m);ax.fill_between(a.p,y-sd,y+sd,alpha=0.12)
    ax.set_xlabel('missing-observation fraction');ax.set_ylabel('peak-score RMSE to full-observation reference');ax.legend(fontsize=8)
    fig.savefig(FIG/'fig_rmse_markov.pdf',bbox_inches='tight',pad_inches=0.02);plt.close(fig)
    # Q support
    fig,ax=plt.subplots(figsize=(6.2,4.0)); ax.plot(a.p,a.Q_mean,marker='o'); ax.fill_between(a.p,a.Q_mean-a.Q_sd,a.Q_mean+a.Q_sd,alpha=0.12)
    ax.set_xlabel('missing-observation fraction');ax.set_ylabel('mean pairwise support Q');ax.set_ylim(0,1.03)
    fig.savefig(FIG/'fig_support_q.pdf',bbox_inches='tight',pad_inches=0.02);plt.close(fig)


def fractional_alignment_study(params,full=False):
    nseed=8 if full else 4; n_each=50 if full else 25
    rows=[]
    for fractional in [False,True]:
      for si in range(nseed):
        s,_=one_seed(BASE_SEED+20000+si,0.25,'markov',params,n_each=n_each,N=16,fractional_cal=fractional)
        rows.append({'fractional':fractional,**s})
    df=pd.DataFrame(rows);df.to_csv(TAB/'fractional_alignment.csv',index=False)
    return df


def residual_alignment_sweep(params,full=False):
    rng=np.random.default_rng(BASE_SEED+21000); errs=[0,0.25,0.5,1,2,3,4,6]
    nseed=6 if full else 3;n_each=45 if full else 25
    rows=[]
    for e in errs:
      for si in range(nseed):
        seed=BASE_SEED+22000+si
        rr=np.random.default_rng(seed)
        N=16;delays=rr.uniform(-8,8,size=N);delays[0]=0
        C,CM=calibration_stream(N,delays,rr); est=estimate_delays(C,CM,fractional=True)
        pert=est+rr.normal(scale=e,size=N);pert[0]=0
        ys=[];scores=[]
        for cls in [0,1]:
          for _ in range(n_each):
            Z=generate_event(N=N,kind='signal' if cls else 'background',rng=rr,delays=delays)
            M=make_mask(Z,0.25,'markov',rr)
            Xt,Qt=tamce_state(Z,M,params['rho'],params['eps']);Xt=align_matrix(Xt,pert);Qt=np.clip(align_matrix(Qt,pert),0,1)
            sc,_=event_score(Xt,Qt,W=params['W']);ys.append(cls);scores.append(sc)
        rows.append({'rms_error':e,'seed':seed,'AUC':roc_auc_score(ys,scores)})
    df=pd.DataFrame(rows);df.to_csv(TAB/'residual_alignment.csv',index=False)
    a=df.groupby('rms_error').AUC.agg(['mean','std']).reset_index()
    fig,ax=plt.subplots(figsize=(6.2,4.0));ax.errorbar(a.rms_error,a['mean'],yerr=a['std'],marker='o',capsize=3)
    ax.set_xlabel('RMS residual alignment error (samples)');ax.set_ylabel('TAMCE ROC AUC');ax.set_ylim(0.5,1.01)
    fig.savefig(FIG/'fig_residual_alignment.pdf',bbox_inches='tight',pad_inches=0.02);plt.close(fig)
    return df


def snr_sweep(params,full=False):
    scales=[0.45,0.6,0.75,0.95,1.2]
    nseed=6 if full else 3;n_each=45 if full else 25;rows=[]
    for ns in scales:
      for si in range(nseed):
        s,_=one_seed(BASE_SEED+30000+si,0.4,'markov',params,n_each=n_each,N=16,noise_scale=ns)
        rows.append({'noise_scale':ns,**s})
    df=pd.DataFrame(rows);df.to_csv(TAB/'snr_sweep.csv',index=False)
    a=df.groupby('noise_scale').agg({f'AUC_{m}':['mean','std'] for m in ['Aligned zero-fill','Kalman','TAMCE']})
    fig,ax=plt.subplots(figsize=(6.2,4.0))
    for m in ['Aligned zero-fill','Kalman','TAMCE']:
        mu=df.groupby('noise_scale')[f'AUC_{m}'].mean();sd=df.groupby('noise_scale')[f'AUC_{m}'].std()
        ax.errorbar(mu.index,mu.values,yerr=sd.values,marker='o',capsize=3,label=m)
    ax.set_xlabel('noise scale (larger = lower SNR)');ax.set_ylabel('ROC AUC');ax.set_ylim(0.45,1.01);ax.legend(fontsize=8)
    fig.savefig(FIG/'fig_snr_sweep.pdf',bbox_inches='tight',pad_inches=0.02);plt.close(fig)
    return df


def channel_scaling(params,full=False):
    Ns=[8,16,32,64];nseed=4 if full else 2;n_each=35 if full else 20;rows=[]
    for N in Ns:
      for si in range(nseed):
        t0=perf_counter();s,_=one_seed(BASE_SEED+40000+si,0.4,'markov',params,n_each=n_each,N=N);elapsed=perf_counter()-t0
        rows.append({'N':N,'elapsed_per_event_ms':1000*elapsed/(2*n_each),**s})
    df=pd.DataFrame(rows);df.to_csv(TAB/'channel_scaling.csv',index=False)
    fig,ax=plt.subplots(figsize=(6.2,4.0));
    for m in ['Aligned zero-fill','Kalman','TAMCE']:
        mu=df.groupby('N')[f'AUC_{m}'].mean();sd=df.groupby('N')[f'AUC_{m}'].std();ax.errorbar(mu.index,mu.values,yerr=sd.values,marker='o',capsize=3,label=m)
    ax.set_xlabel('number of channels N');ax.set_ylabel('ROC AUC');ax.set_ylim(0.45,1.01);ax.legend(fontsize=8)
    fig.savefig(FIG/'fig_channel_scaling.pdf',bbox_inches='tight',pad_inches=0.02);plt.close(fig)
    return df


def gq_plane(params):
    # Single held-out seed, moderate/severe missingness; show G-Q diagnostic.
    rows=[]
    for p in [0.2,0.5]:
      s,df=one_seed(BASE_SEED+50000+int(p*100),p,'markov',params,n_each=160,N=16)
      dd=df[['class','TAMCE','TAMCE_Q']].copy();dd['p']=p;rows.append(dd)
    d=pd.concat(rows,ignore_index=True);d.to_csv(TAB/'gq_plane_points.csv',index=False)
    fig,axs=plt.subplots(1,2,figsize=(9.2,4.0),constrained_layout=True)
    for ax,p in zip(axs,[0.2,0.5]):
        z=d[d.p==p]
        for cls,label,marker in [(0,'background','x'),(1,'coherent','o')]:
            q=z[z['class']==cls];ax.scatter(q.TAMCE_Q,q.TAMCE,s=15,alpha=0.55,label=label,marker=marker)
        ax.set_xlabel('observation support Q');ax.set_ylabel('coherence G');ax.set_title(f'missing fraction = {p:.1f}');ax.set_xlim(0,1.02);ax.set_ylim(0,1.02);ax.legend(fontsize=8)
    fig.savefig(FIG/'fig_gq_plane.pdf',bbox_inches='tight',pad_inches=0.02);plt.close(fig)
    return d


def significance_table(primary):
    g=primary[(primary.model=='markov') & (np.isclose(primary.p,0.4))]
    rows=[]
    rng=np.random.default_rng(BASE_SEED+60000)
    for comp in ['Aligned zero-fill','Kalman']:
        for metric,better in [('AUC',1),('RMSE',-1)]:
            a=g[f'{metric}_TAMCE'].to_numpy();b=g[f'{metric}_{comp}'].to_numpy();diff=a-b
            boots=[]
            for _ in range(10000): boots.append(rng.choice(diff,size=len(diff),replace=True).mean())
            lo,hi=np.quantile(boots,[0.025,0.975]);tt=ttest_rel(a,b)
            rows.append({'metric':metric,'comparison':f'TAMCE - {comp}','mean_difference':diff.mean(),'CI95_low':lo,'CI95_high':hi,'paired_t_p':tt.pvalue})
    df=pd.DataFrame(rows);df.to_csv(TAB/'significance_markov_p040.csv',index=False);return df


def summary_table(agg):
    rows=[]
    for model in ['markov','iid','correlated','signal']:
      for p in [0.4,0.6]:
        a=agg[(agg.model==model)&(np.isclose(agg.p,p))].iloc[0]
        row={'missingness':model,'p':p}
        for m in ['Aligned zero-fill','Kalman','TAMCE']:
            row[f'{m} AUC']=a[f'AUC_{m}_mean'];row[f'{m} RMSE']=a[f'RMSE_{m}_mean']
        row['Q']=a.Q_mean;rows.append(row)
    df=pd.DataFrame(rows);df.to_csv(TAB/'paper_summary_table.csv',index=False);return df


def main(full=False):
    print('Validation grid...')
    grid,rho,W=validation_grid(); print('selected rho,W=',rho,W)
    parameter_sensitivity_figure(grid,rho,W)
    print('Tuning Kalman...')
    qproc,rmeas=tune_kalman(rho,W);print('kalman q,r=',qproc,rmeas)
    params={'rho':rho,'W':W,'eps':0.08,'qproc':qproc,'rmeas':rmeas,'phi':0.96}
    pd.DataFrame([params]).to_csv(TAB/'selected_parameters.csv',index=False)
    print('Primary benchmark...')
    primary,agg=primary_benchmark(params,full=full);plot_primary(agg)
    print('Aux studies...')
    frac=fractional_alignment_study(params,full=full)
    residual_alignment_sweep(params,full=full)
    snr_sweep(params,full=full)
    channel_scaling(params,full=full)
    gq_plane(params)
    sig=significance_table(primary);summ=summary_table(agg)
    print('\nSelected parameters\n',params)
    print('\nSummary\n',summ.to_string(index=False))
    print('\nSignificance\n',sig.to_string(index=False))
    print('\nFractional alignment\n',frac.groupby('fractional')[['delay_mae','AUC_TAMCE']].mean())


def generate_alignment_stress_event(N, T, kind, rng, delays, noise_scale=0.85):
    """Narrow-bandwidth timing stress event used only for residual-delay sensitivity."""
    tt=np.arange(T,dtype=float)
    base=(1.15*np.exp(-0.5*((tt-146)/3.2)**2)
          +0.72*np.exp(-0.5*((tt-171)/6.0)**2)
          -0.30*np.exp(-0.5*((tt-159)/2.8)**2))
    X=np.zeros((N,T))
    if kind=='signal':
        active=set(range(N))
    else:
        k=max(3,N//4); active=set(rng.choice(N,size=k,replace=False).tolist())
    for i in range(N):
        noise=rng.normal(size=T)+0.25*ar1_noise(T,rng,phi=0.55)
        if i in active:
            amp=rng.lognormal(0 if kind=='signal' else -0.15,0.18)
            sig=amp*shift_interp(base,delays[i]+rng.normal(scale=0.15 if kind=='signal' else 0.7))
        else:
            c=rng.uniform(125,195); w=rng.uniform(2.5,7.5); amp=rng.uniform(0.35,0.95)
            sig=amp*np.exp(-0.5*((tt-c)/w)**2)
            sig=shift_interp(sig,delays[i]+rng.normal(scale=1.5))
        X[i]=sig+noise_scale*noise
    pre=X[:,:90]; med=np.median(pre,axis=1,keepdims=True); mad=np.median(np.abs(pre-med),axis=1,keepdims=True)/0.67448975
    return (X-med)/np.maximum(mad,0.2)


def residual_alignment_stress(params):
    errs=[0,0.25,0.5,1,2,3,4,6,8]
    rows=[]
    for e in errs:
      for si in range(8):
        rr=np.random.default_rng(BASE_SEED+22500+si)
        N=16; delays=rr.uniform(-8,8,size=N);delays[0]=0
        C,CM=calibration_stream(N,delays,rr,noise=0.25)
        est=estimate_delays(C,CM,fractional=True)
        pert=est+rr.normal(scale=e,size=N);pert[0]=0
        ys=[];scores=[]
        for cls in [0,1]:
          for _ in range(30):
            Z=generate_alignment_stress_event(N,320,'signal' if cls else 'background',rr,delays)
            M=make_mask(Z,0.25,'markov',rr)
            Xt,Qt=tamce_state(Z,M,params['rho'],params['eps']);Xt=align_matrix(Xt,pert);Qt=np.clip(align_matrix(Qt,pert),0,1)
            sc,_=event_score(Xt,Qt,W=params['W'],region=(115,210),stride=12);ys.append(cls);scores.append(sc)
        rows.append({'rms_error':e,'seed':BASE_SEED+22500+si,'AUC':roc_auc_score(ys,scores)})
    df=pd.DataFrame(rows);df.to_csv(TAB/'residual_alignment_stress.csv',index=False)
    return df

